Analytic evaluation of the three-loop three-point form factor of $\operatorname{tr}\phi^3$ in $\mathcal{N}=4$ sYM

We compute analytically the three-loop correlation function of the local operator $\text{tr} \, \phi^3$ inserted into three on-shell states, in maximally supersymmetric Yang-Mills theory. The result is expressed in terms of Chen iterated integrals. We also present our result using generalised polylogarithms, and evaluate them numerically, finding agreement with a previous numerical result in the literature. We observe that the result depends on fewer kinematic singularities compared to individual Feynman integrals. Furthermore, upon choosing a suitable definition of the finite part, we find that the latter satisfies powerful symbol adjacency relations similar to those previously observed for the $\text{tr} \, \phi^2$ case.

==> anc/3L_MIs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{ut[Ax123, 1] -> eps^6*(pp4 - t)*j[Ax123 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
    0, 0, 0], ut[Ax123, 2] -> eps^6*(pp4 - s - t)*
   j[Ax123 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ut[Ax123, 3] -> eps^6*s*j[Ax123 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
    0], ut[Ax123, 4] -> 
  eps^6*(-(t*j[Ax123 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    (pp4 - s)*j[Ax123 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ut[Ax123, 5] -> eps^6*(pp4 - t)*j[Ax123 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 
    0, 0, 0], ut[Ax123, 6] -> eps^6*(pp4 - s - t)*
   j[Ax123 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ut[Ax123, 7] -> eps^6*s*j[Ax123 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
    0], ut[Ax123, 8] -> -(eps^6*s*(-pp4 + s + t)*
    j[Ax123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 9] -> 
  eps^6*(-(t*j[Ax123 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    (pp4 - s)*j[Ax123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] - 
    s*t*j[Ax123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 10] -> eps^6*((s - t)*j[Ax123 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 
      0, 0, 0] + (pp4 - s)*j[Ax123 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 
      0]), ut[Ax123, 11] -> eps^6*s*(pp4 - t)*j[Ax123 0, 1, 1, 1, 0, 1, 1, 1, 
    1, 1, 0, 0, 0, 0, 0], ut[Ax123, 12] -> 
  eps^6*(-(s*j[Ax123 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    s*j[Ax123 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
    s*t*j[Ax123 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 13] -> 
  eps^6*(-(t*j[Ax123 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    (pp4 - s)*j[Ax123 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ut[Ax123, 14] -> eps^6*s*t*j[Ax123 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
    0], ut[Ax123, 15] -> 
  -(eps^6*s*(-pp4 + s)*j[Ax123 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 16] -> eps^6*s^2*j[Ax123 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
    0], ut[Ax123, 17] -> 
  eps^6*(-(s*t*j[Ax123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
    s*(-pp4 + s)*j[Ax123 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ut[Ax123, 18] -> 
  eps^6*(-(s*j[Ax123 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]) - 
    s*j[Ax123 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    s*j[Ax123 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
    s*t*j[Ax123 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
    s*j[Ax123 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
    s*j[Ax123 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0]), 
 ut[Ax123, 19] -> 
  eps^6*(-(pp4*s*j[Ax123 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    s^2*j[Ax123 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ut[Ax123, 20] -> -(eps^6*s*(-pp4 + s)*j[Ax123 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
     0, 0, 0, -1, 0]), ut[Ax123, 21] -> 
  eps^6*(s + t)*j[Ax123 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ut[Ax123, 22] -> eps^6*t*j[Ax123 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
    0], ut[Ax123, 23] -> -(eps^6*s*(-pp4 + s + t)*
    j[Ax123 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 24] -> eps^6*((-pp4 - t)*j[Ax123 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0, 0, 0] + (pp4 - s)*j[Ax123 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 
      0] - s*t*j[Ax123 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 25] -> eps^6*(s + t)*j[Ax123 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 
    0, 0, 0], ut[Ax123, 26] -> eps^6*t*j[Ax123 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 
    0, 0, 0, 0, 0], ut[Ax123, 27] -> 
  eps^6*((-pp4 - t)*j[Ax123 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    (pp4 - s)*j[Ax123 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ut[Ax123, 28] -> eps^6*s*t*j[Ax123 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
    0], ut[Ax123, 29] -> 
  eps^6*((-pp4 - t)*j[Ax123 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    (pp4 - s)*j[Ax123 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ut[Ax123, 30] -> eps^6*s*(pp4 - t)*j[Ax123 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
    0, 0, 0, 0], ut[Ax123, 31] -> 
  eps^6*(t*j[Ax123 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    s*j[Ax123 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
    s*t*j[Ax123 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 32] -> eps^6*((-pp4 + s)*j[Ax123 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
      0, 0, 0, 0] + (pp4 - s)*j[Ax123 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 
      0]), ut[Ax123, 33] -> 
  eps^6*(-(s*j[Ax123 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    s*j[Ax123 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ut[Ax123, 34] -> eps^6*s*t*j[Ax123 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
    0], ut[Ax123, 35] -> 
  eps^6*(-(s*t*j[Ax123 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
    s*(-pp4 + s)*j[Ax123 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ut[Ax123, 36] -> 
  eps^6*(-(s*j[Ax123 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]) - 
    s*t*j[Ax123 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    t*j[Ax123 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    s*j[Ax123 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
    s*t*j[Ax123 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
    s*j[Ax123 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
    s*j[Ax123 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0]), 
 ut[Ax123, 37] -> 
  eps^6*(-(s*(s + t)*j[Ax123 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    s^2*j[Ax123 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ut[Ax123, 38] -> eps^6*(pp4 - s)*j[Ax123 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
    0, 0, 0], ut[Ax123, 39] -> eps^6*s*(pp4 - t)*
   j[Ax123 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ut[Ax123, 40] -> eps^6*(t*j[Ax123 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
      0] + s*j[Ax123 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
    s*t*j[Ax123 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 41] -> eps^6*(pp4 - s)*j[Ax123 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
    0, 0, 0], ut[Ax123, 42] -> 
  -(eps^6*s*(-pp4 + s + t)*j[Ax123 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
     0]), ut[Ax123, 43] -> 
  eps^6*(-(s*j[Ax123 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    s*j[Ax123 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
    s*t*j[Ax123 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 44] -> -(eps^6*s*(-pp4 + s)*j[Ax123 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 
     0, 0, 0, 0, 0]), ut[Ax123, 45] -> 
  eps^6*s^2*j[Ax123 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ut[Ax123, 46] -> 
  eps^6*(-(pp4*s*j[Ax123 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    s*t*j[Ax123 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    s^2*j[Ax123 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ut[Ax123, 47] -> 
  eps^6*(-(s*t*j[Ax123 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
    s*t*j[Ax123 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
    s*(-pp4 + s)*j[Ax123 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ut[Ax123, 48] -> 
  eps^6*(-(s*j[Ax123 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]) + 
    t*j[Ax123 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    s*j[Ax123 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
    s*j[Ax123 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0] + 
    s*j[Ax123 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0] + 
    s*t*j[Ax123 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ut[Ax123, 49] -> eps^6*(pp4 - s)*j[Ax123 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 
    0, 0, 0], ut[Ax123, 50] -> eps^6*s*(s + t)*
   j[Ax123 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ut[Ax123, 51] -> eps^6*(t*j[Ax123 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
      0] + s*j[Ax123 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
    s*t*j[Ax123 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 52] -> eps^6*(pp4 - s)*j[Ax123 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 
    0, 0, 0], ut[Ax123, 53] -> 
  eps^6*(-(s*j[Ax123 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    s*j[Ax123 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ut[Ax123, 54] -> -(eps^6*s*(-pp4 + s)*j[Ax123 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 
     0, 0, 0, 0, 0]), ut[Ax123, 55] -> 
  eps^6*(-(s^2*j[Ax123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    s^2*j[Ax123 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ut[Ax123, 56] -> 
  eps^6*(-(s*(pp4 + t)*j[Ax123 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
    s*(-pp4 + s)*j[Ax123 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ut[Ax123, 57] -> 
  eps^6*(-(s*t*j[Ax123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
    s*(pp4 + t)*j[Ax123 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
    s*(-pp4 + s)*j[Ax123 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ut[Ax123, 58] -> 
  eps^6*(-(s*j[Ax123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]) - 
    s*t*j[Ax123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    t*j[Ax123 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    s*j[Ax123 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
    s*j[Ax123 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0] + 
    s*j[Ax123 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0] + 
    s*t*j[Ax123 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ut[Ax123, 59] -> eps^6*(pp4 - s)*s*j[Ax123 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 
    0, 0, 0, 0], ut[Ax123, 60] -> 
  -(eps^6*s*(-pp4 + s)*j[Ax123 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 61] -> eps^6*(s*j[Ax123 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
      0] - s*j[Ax123 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
    t*j[Ax123 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    s*j[Ax123 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
    s*j[Ax123 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0] + 
    s*t*j[Ax123 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
    s*j[Ax123 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ut[Ax123, 62] -> -(eps^6*s*(-pp4 + s)*j[Ax123 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
     0, -1, 0, 0, 0]), ut[Ax123, 63] -> eps^6*s^2*(pp4 - t)*
   j[Ax123 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ut[Ax123, 64] -> eps^6*(s*t*j[Ax123 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 
      0, 0] + s^2*j[Ax123 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
    s^2*t*j[Ax123 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 65] -> -(eps^6*s*(-pp4 + s)*j[Ax123 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 
     0, 0, 0, 0, 0]), ut[Ax123, 66] -> eps^6*(pp4 - s)*s*
   j[Ax123 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ut[Ax123, 68] -> 
  eps^6*(-(pp4*s*j[Ax123 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    s^2*j[Ax123 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ut[Ax123, 69] -> -(eps^6*s^2*(-pp4 + s)*j[Ax123 1, 1, 1, 1, 1, 1, 0, 1, 1, 
     1, 0, 0, 0, 0, 0]), ut[Ax123, 70] -> 
  -(eps^6*s^2*(-pp4 + s)*j[Ax123 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 ut[Ax123, 71] -> -(eps^6*s^2*(-pp4 + s)*j[Ax123 1, 1, 1, 1, 1, 1, 1, 1, 0, 
     1, 0, 0, 0, 0, 0]), ut[Ax123, 73] -> 
  eps^6*(-(pp4*s^2*j[Ax123 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    s^3*j[Ax123 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ut[Ax123, 74] -> 
  eps^6*(-(s*t*j[Ax123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
    s*t*j[Ax123 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    s*(-pp4 + s)*j[Ax123 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0] + 
    s*(-pp4 + s)*j[Ax123 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0] - 
    s*(-pp4 + s)*j[Ax123 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1]), 
 ut[Ax123, 75] -> 
  eps^6*(-(s*(-pp4 + s)*j[Ax123 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
    s*(s - t)*j[Ax123 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
    s^2*(-pp4 + s)*j[Ax123 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ut[Ax123, 77] -> eps^3*pp4*j[Ax123 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0, 
    0], ut[Ax123, 78] -> eps^3*s^2*j[Ax123 1, 2, 2, 0, 0, 2, 0, 0, 1, 0, 0, 
    0, 0, 0, 0], ut[Ax123, 79] -> eps^3*(1 + 2*eps)*s*
   j[Ax123 2, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0], 
 ut[Ax123, 80] -> eps^4*s*j[Ax123 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 0, 0, 0, 0, 
    0], ut[Ax123, 81] -> eps^3*pp4*s*j[Ax123 1, 2, 0, 2, 0, 0, 0, 0, 1, 2, 0, 
    0, 0, 0, 0], ut[Ax123, 82] -> 
  eps^3*pp4*s*j[Ax123 0, 2, 2, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 ut[E1x123, 24] -> 
  eps^6*(-(t*j[E1x123 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
    t*j[E1x123 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ut[E1x123, 37] -> eps^6*(pp4 - s)*j[E1x123 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 
    0, 0, 0, 0], ut[E1x123, 39] -> eps^6*(pp4 - s)*t*
   j[E1x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ut[E1x123, 40] -> 
  eps^6*(s*j[E1x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    t*j[E1x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
    s*t*j[E1x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[E1x123, 44] -> eps^6*(pp4 - s)*t*j[E1x123 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 
    0, 0, 0, 0, 0], ut[E1x123, 45] -> 
  eps^6*(s*j[E1x123 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    t*j[E1x123 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
    s*t*j[E1x123 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[E1x123, 55] -> 
  eps^6*(s*j[E1x123 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] + 
    t*j[E1x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0] - 
    pp4*s*t*j[E1x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[E1x123, 56] -> 
  eps^6*(s*t*j[E1x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    pp4*t*j[E1x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
    pp4*s*t*j[E1x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[E1x123, 91] -> eps^6*(pp4 - s - t)*j[E1x123 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 
    0, 0, -1, 0, 0], ut[E1x123, 97] -> 
  eps^6*(s*t*j[E1x123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
    t*j[E1x123 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0] + 
    t*j[E1x123 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0]), 
 ut[E1x123, 107] -> 
  eps^6*((-pp4 + s)*j[E1x123 1, 1, 1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] + 
    t*j[E1x123 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0]), 
 ut[E1x123, 110] -> eps^6*(pp4 - s)*(pp4 - t)*j[E1x123 1, 1, 1, 1, 1, 0, 1, 
    1, 0, 1, 0, 0, 0, 0, 0], ut[E1x123, 111] -> 
  eps^6*(t*j[E1x123 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
    (pp4 - s - t)*j[E1x123 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0] - 
    s*t*j[E1x123 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ut[E2x123, 5] -> 
  eps^6*(-(t*j[E2x123 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    (-pp4 + t)*j[E2x123 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    (pp4 - s)*j[E2x123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ut[E2x123, 6] -> 
  eps^6*(-(t*j[E2x123 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    t*j[E2x123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ut[E2x123, 8] -> eps^6*s*j[E2x123 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 
    0], ut[E2x123, 14] -> eps^6*s*j[E2x123 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 
    0, 0, 0, 0], ut[E2x123, 16] -> eps^6*(pp4 - s - t)*
   j[E2x123 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ut[E2x123, 17] -> eps^6*(pp4 - s)*j[E2x123 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 
    0, 0, 0, 0], ut[E2x123, 18] -> eps^6*(s + t)*
   j[E2x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ut[E2x123, 19] -> 
  eps^6*((-pp4 - t)*j[E2x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    (pp4 - s)*j[E2x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ut[E2x123, 20] -> 
  eps^6*(-(s*j[E2x123 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]) + 
    s*j[E2x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ut[E2x123, 21] -> 
  eps^6*(t*j[E2x123 1, 0, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    s*t*j[E2x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[E2x123, 22] -> 
  eps^6*(t*j[E2x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
    s*t*j[E2x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[E2x123, 24] -> eps^6*s*j[E2x123 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 
    0], ut[E2x123, 30] -> eps^6*(pp4 - t)*j[E2x123 1, 0, 1, 1, 1, 1, 1, 0, 1, 
    0, 0, 0, 0, 0, 0], ut[E2x123, 31] -> 
  eps^6*(-(t*j[E2x123 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]) + 
    (pp4 - s)*j[E2x123 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0]), 
 ut[E2x123, 32] -> eps^6*(pp4 - s)*j[E2x123 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
    0, 0, 0, 0], ut[E2x123, 35] -> eps^6*s*(pp4 - t)*
   j[E2x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ut[E2x123, 36] -> 
  eps^6*(t*j[E2x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] + 
    s*j[E2x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1] + 
    s*t*j[E2x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ut[E2x123, 37] -> 
  eps^6*(-(s*t*j[E2x123 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
    (-pp4 - t)*j[E2x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] + 
    (pp4 - s)*j[E2x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ut[E2x123, 38] -> 
  eps^6*(-(s*t*j[E2x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
    s*t*j[E2x123 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    s*t*j[E2x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ut[E2x123, 39] -> 
  eps^6*(-(s*j[E2x123 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
    s*t*j[E2x123 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
    s*j[E2x123 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0] + 
    s*j[E2x123 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
    t*j[E2x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] + 
    s*j[E2x123 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1]), 
 ut[E2x123, 66] -> 
  eps^6*(-(t*j[E2x123 1, 1, 1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]) + 
    (pp4 - s)*j[E2x123 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0]), 
 ut[E2x123, 75] -> 
  eps^6*(-(t*j[E2x123 1, 1, 1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
    t*j[E2x123 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ut[E2x123, 79] -> 
  eps^6*(-(s*j[E2x123 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
    s*j[E2x123 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ut[E2x123, 81] -> 
  eps^6*((-pp4 - s)*j[E2x123 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    (pp4 - t)*j[E2x123 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1, 0]), 
 ut[F1x123, 1] -> -(eps^6*t*(-pp4 + t)*j[F1x123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 
     0, 0, 0, 0, 0]), ut[F1x123, 8] -> eps^6*pp4*(pp4 - s - t)*
   j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ut[F1x123, 9] -> eps^6*((-pp4 + t)*j[F1x123 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 
      0, 0, 0, 0] + s*j[F1x123 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
    s*j[F1x123 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
    s*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
    s*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0] + 
    (pp4 - t)*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1] + 
    s*(pp4 - t)*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ut[F1x123, 10] -> 
  eps^6*((-pp4 + s)*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] + 
    (pp4 - s)*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0] + 
    s*t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ut[F1x123, 11] -> 
  eps^6*((-pp4 + s)*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] - 
    s*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
    t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0] + 
    s*t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ut[F1x123, 12] -> 
  eps^6*((-s - t)*j[F1x123 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    (s + t)*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0]), 
 ut[F1x123, 13] -> 
  eps^6*((s + t)*j[F1x123 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    (-pp4 - s)*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
    (pp4 - t)*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1]), 
 ut[F1x123, 14] -> eps^6*pp4*s*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
    0, 0, 0], ut[F1x123, 15] -> 
  eps^6*(-(s*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0]) + 
    s*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] - 
    s*t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ut[F1x123, 18] -> 
  eps^6*((s - t)*t*j[F1x123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
    (pp4 - s)*t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ut[F1x123, 19] -> 
  eps^6*(t*j[F1x123 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
    t*j[F1x123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] - 
    s*t*j[F1x123 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
    t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
    t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0] + 
    s*t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ut[F1x123, 22] -> 
  eps^6*(-(s*t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) - 
    s*t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
    t*(-pp4 + t)*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] - 
    s*t*(-pp4 + t)*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[F1x123, 23] -> 
  eps^6*((-pp4 + s)*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] - 
    2*s*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
    2*s*t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
    s*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] + 
    2*s*t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    t*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0] + 
    s*t*(-pp4 + t)*j[F1x123 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[F1x123, 48] -> eps^6*t*j[F1x123 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
    0], ut[F1x123, 50] -> eps^6*t^2*j[F1x123 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
    0, 0, 0, 0], ut[F1x123, 55] -> eps^6*(pp4 - s)*
   j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], 
 ut[F1x123, 56] -> 
  eps^6*((-pp4 + s)*j[F1x123 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
    (-pp4 + s)*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] + 
    (pp4 - s)*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0]), 
 ut[F1x123, 60] -> 
  eps^6*(-(s*j[F1x123 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]) + 
    (-s - t)*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
    (s + t)*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0]), 
 ut[F1x123, 61] -> 
  eps^6*(s*j[F1x123 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    2*s*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
    (-pp4 - s)*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
    (pp4 - t)*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1]), 
 ut[F1x123, 62] -> eps^6*pp4*s*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
    0, 0, 0], ut[F1x123, 63] -> 
  eps^6*(-(s*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0]) + 
    s*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] - 
    s*t*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ut[F1x123, 64] -> 
  eps^6*(s*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] + 
    t*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] + 
    s*t*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ut[F1x123, 66] -> 
  eps^6*(-((pp4 - s)*t*j[F1x123 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
    (pp4 - s)*t*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
    (pp4 - s)*t*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ut[F1x123, 67] -> 
  eps^6*(-(s*j[F1x123 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]) - 
    t*j[F1x123 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0] - 
    s*t*j[F1x123 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
    s*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] - 
    t*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0] - 
    s*t*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
    s*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
    t*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0] + 
    s*t*j[F1x123 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ut[F1x123, 76] -> 
  eps^6*(t*j[F1x123 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
    (pp4 - s - t)*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0]), 
 ut[F1x123, 78] -> 
  eps^6*(t*j[F1x123 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
    s*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0] + 
    (pp4 - t)*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0] - 
    s*t*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ut[F1x123, 81] -> 
  eps^6*((-pp4 - s)*j[F1x123 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    (pp4 - t)*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0]), 
 ut[F1x123, 82] -> 
  eps^6*(-(s*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0]) + 
    s*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] - 
    s*t*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ut[F1x123, 88] -> 
  eps^6*(t*j[F1x123 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
    t*j[F1x123 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    s*t*j[F1x123 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
    t*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0] - 
    s*t*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
    s*t*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    t*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0] - 
    s*t^2*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[F1x123, 90] -> 
  eps^6*((-pp4 + s)*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] - 
    2*s*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
    2*s*t*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
    s*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] + 
    2*s*t*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    t*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0] + 
    s*t^2*j[F1x123 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ut[F1x123, 109] -> eps^6*s*j[F1x123 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 
    0, 0], ut[F1x123, 110] -> 
  eps^6*((-pp4 - s)*j[F1x123 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
    (pp4 - t)*j[F1x123 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1, 0]), 
 ut[F1x123, 111] -> eps^6*s*(pp4 - t)*j[F1x123 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 
    0, 0, 0, 0, 0], ut[I2x123, 128] -> 
  eps^6*(-(pp4*j[I2x123 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
    (pp4 - s - t)*j[I2x123 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ut[I2x123, 130] -> -(eps^6*s*(-pp4 + s + t)*j[I2x123 1, 1, 1, 1, 1, 0, 1, 1, 
     1, 1, -1, 0, 0, 0, 0])}


==> anc/3L_families.m <==
Internal = {k1, k2, k3}
 
External = {p1, p2, p3}
 
Replacements = {p1^2 -> 0, p2^2 -> 0, p3^2 -> 0, p1*p2 -> s/2, p1*p3 -> t/2, 
     p2*p3 -> (m^2 - s - t)/2}
 
Propagators[Ax123] = {-k1^2, -(k1 + p1 + p2)^2, -k2^2, -(k2 + p1 + p2)^2, 
     -k3^2, -(k3 + p1 + p2)^2, -(k1 + p1)^2, -(k1 - k2)^2, -(k2 - k3)^2, 
     -(-k3 + p3)^2, -(-k1 + p3)^2, -(k2 + p1)^2, -(-k2 + p3)^2, -(k3 + p1)^2, 
     -(k1 - k3)^2}
 
Propagators[E1x123] = {-(k1 - k3)^2, -(k1 + p1)^2, -(k1 + p1 + p2)^2, 
     -(k2 + p1 + p2)^2, -(-k2 + p3)^2, -(k2 - k3)^2, -(k1 - k2)^2, -k3^2, 
     -(k3 + p1)^2, -(-k3 + p3)^2, -(k3 + p1 + p2)^2, -(k2 + p1)^2, 
     -(-k1 + p3)^2, -k1^2, -k2^2}
 
Propagators[E2x123] = {-(k1 - k3)^2, -(k1 + p1)^2, -(k1 + p1 + p2)^2, 
     -(k2 + p1 + p2)^2, -(-k2 + p3)^2, -(k2 - k3)^2, -(k1 - k2)^2, -k3^2, 
     -(k3 + p1)^2, -k2^2, -(k3 + p1 + p2)^2, -(k2 + p1)^2, -(-k1 + p3)^2, 
     -k1^2, -(-k3 + p3)^2}
 
Propagators[F1x123] = {-(k1 - k3)^2, -(k1 + p1)^2, -(k1 + p1 + p2)^2, 
     -(k2 + p1 + p2)^2, -(k2 - k3 + p1 + p2 + p3)^2, -(k2 - k3)^2, 
     -(k1 - k2)^2, -k3^2, -(k3 + p1)^2, -(-k3 + p3)^2, -(k3 + p1 + p2)^2, 
     -(k2 + p1)^2, -(-k1 + p3)^2, -k1^2, -k2^2}
 
Propagators[I2x123] = {-(k1 - k3)^2, -(k1 + p3)^2, -(k1 + p1 + p3)^2, 
     -(k2 + p1 + p3)^2, -(-k2 - p1 - p2 - p3)^2, -(k2 - k3)^2, -(k1 - k2)^2, 
     -k3^2, -(k3 + p3)^2, -(-k2 + k3 - p1 - p2 - p3)^2, -(k3 + p1 + p3)^2, 
     -(k2 + p3)^2, -(-k1 - p1 - p2 - p3)^2, -k1^2, -k2^2}


==> anc/3L_phi3_UT.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-288649*ut[Ax123, 1])/480 - (2099293*ut[Ax123, 2])/25920 + 
 (76153*ut[Ax123, 3])/432 + (6489169*ut[Ax123, 4])/8640 + 
 (181037*ut[Ax123, 5])/2880 + (7216501*ut[Ax123, 6])/12960 - 
 (3853*ut[Ax123, 7])/32 + (173263*ut[Ax123, 8])/4320 - 
 (577067*ut[Ax123, 9])/2880 - (739957*ut[Ax123, 10])/2880 - 
 (232637*ut[Ax123, 11])/2160 - (10937467*ut[Ax123, 13])/25920 - 
 (240067*ut[Ax123, 14])/2160 - (91969*ut[Ax123, 15])/288 - 
 (2971*ut[Ax123, 16])/96 + (27883*ut[Ax123, 17])/192 - 
 (188731*ut[Ax123, 18])/2160 + (215119*ut[Ax123, 19])/540 + 
 (74269*ut[Ax123, 20])/960 + (4549963*ut[Ax123, 21])/6480 - 
 (294079*ut[Ax123, 22])/720 - (869039*ut[Ax123, 23])/4320 + 
 (1675993*ut[Ax123, 24])/3240 - (10174741*ut[Ax123, 25])/25920 + 
 (671197*ut[Ax123, 26])/1440 - (2000279*ut[Ax123, 27])/6480 + 
 (101309*ut[Ax123, 28])/720 + (589*ut[Ax123, 29])/72 - 
 (2950207*ut[Ax123, 30])/25920 + (357019*ut[Ax123, 31])/12960 + 
 (5807*ut[Ax123, 32])/18 + (4021633*ut[Ax123, 33])/8640 + 
 (240067*ut[Ax123, 34])/2160 + (9499*ut[Ax123, 35])/72 - 
 (1492991*ut[Ax123, 36])/8640 + (490981*ut[Ax123, 37])/4320 - 
 (281*ut[Ax123, 38])/24 + (102764*ut[Ax123, 39])/405 + 
 (130429*ut[Ax123, 40])/720 + (4787*ut[Ax123, 41])/72 + 
 (144079*ut[Ax123, 42])/4320 - (172411*ut[Ax123, 43])/540 + 
 (275*ut[Ax123, 44])/36 - (5873*ut[Ax123, 45])/96 - 
 (91747*ut[Ax123, 46])/648 - (527939*ut[Ax123, 47])/1440 + 
 (2159*ut[Ax123, 48])/144 + (1641*ut[Ax123, 49])/16 + 
 (216043*ut[Ax123, 50])/4320 - (20623*ut[Ax123, 51])/480 + 
 (7003*ut[Ax123, 52])/144 + (707323*ut[Ax123, 53])/12960 + 
 (9161*ut[Ax123, 54])/144 + (18757*ut[Ax123, 55])/480 - 
 (2159*ut[Ax123, 56])/72 + (14899*ut[Ax123, 57])/108 - 
 (2159*ut[Ax123, 58])/144 + (3929*ut[Ax123, 59])/144 + 
 (4963*ut[Ax123, 60])/432 + (11311*ut[Ax123, 61])/60 + 
 (65867*ut[Ax123, 62])/720 - (11311*ut[Ax123, 63])/120 - 
 (133733*ut[Ax123, 64])/720 + (2869*ut[Ax123, 65])/72 + 
 (10061*ut[Ax123, 66])/108 + (1319*ut[Ax123, 68])/36 + 
 (4843*ut[Ax123, 69])/144 + (1357*ut[Ax123, 70])/432 - 
 (10177*ut[Ax123, 71])/108 + (1999*ut[Ax123, 73])/720 - 
 (1999*ut[Ax123, 74])/360 + (1999*ut[Ax123, 75])/240 + 
 (2189*ut[Ax123, 77])/288 - (229*ut[Ax123, 78])/32 + 
 (3455*ut[Ax123, 79])/432 - (16301*ut[Ax123, 80])/576 + 
 (241*ut[Ax123, 81])/8 - (639*ut[Ax123, 82])/32 + 
 (107795*ut[Ax132, 1])/432 + (322151*ut[Ax132, 2])/1296 - 
 (293797*ut[Ax132, 3])/270 - (4628353*ut[Ax132, 4])/4320 + 
 (56179*ut[Ax132, 5])/1728 - (1799119*ut[Ax132, 6])/5184 + 
 (962789*ut[Ax132, 7])/8640 + (18701*ut[Ax132, 8])/192 + 
 (55433*ut[Ax132, 9])/576 + (255869*ut[Ax132, 10])/1728 + 
 (5421*ut[Ax132, 11])/32 + 2*ut[Ax132, 12] + 
 (965593*ut[Ax132, 13])/2592 + (26257*ut[Ax132, 14])/216 - 
 (826861*ut[Ax132, 15])/8640 + (83669*ut[Ax132, 16])/8640 - 
 (470957*ut[Ax132, 17])/1728 + (101765*ut[Ax132, 18])/864 - 
 (24739*ut[Ax132, 19])/48 - (8785*ut[Ax132, 20])/64 - 
 (422321*ut[Ax132, 21])/1296 + (88861*ut[Ax132, 22])/144 + 
 (30337*ut[Ax132, 23])/288 - (2770429*ut[Ax132, 24])/5184 + 
 (6878267*ut[Ax132, 25])/12960 + (62897*ut[Ax132, 26])/432 + 
 (4850497*ut[Ax132, 27])/12960 - (83453*ut[Ax132, 28])/720 + 
 (113929*ut[Ax132, 29])/432 + (862453*ut[Ax132, 30])/25920 - 
 (3657227*ut[Ax132, 31])/25920 - (38059*ut[Ax132, 32])/576 - 
 (1497677*ut[Ax132, 33])/2880 - (26257*ut[Ax132, 34])/216 + 
 (227*ut[Ax132, 35])/288 + (32255*ut[Ax132, 36])/144 - 
 (18161*ut[Ax132, 37])/108 - (178913*ut[Ax132, 38])/1728 - 
 (266077*ut[Ax132, 39])/1296 - (14087*ut[Ax132, 40])/144 + 
 (623*ut[Ax132, 41])/288 + (49*ut[Ax132, 42])/3 + 
 (168481*ut[Ax132, 43])/576 - (18961*ut[Ax132, 44])/432 - 
 (116585*ut[Ax132, 45])/1728 + (170039*ut[Ax132, 46])/1296 + 
 (124193*ut[Ax132, 47])/432 - (17825*ut[Ax132, 48])/1728 - 
 (4589*ut[Ax132, 49])/54 + (49*ut[Ax132, 50])/3 + 
 (2155*ut[Ax132, 51])/48 + (408275*ut[Ax132, 52])/1728 - 
 (117217*ut[Ax132, 53])/5184 - (27767*ut[Ax132, 54])/864 - 
 (59755*ut[Ax132, 55])/1728 + (17825*ut[Ax132, 56])/864 - 
 (34277*ut[Ax132, 57])/576 + (17825*ut[Ax132, 58])/1728 - 
 (2857*ut[Ax132, 59])/108 + (2093*ut[Ax132, 60])/48 - 
 (2155*ut[Ax132, 61])/12 - (2155*ut[Ax132, 62])/24 + 
 (2155*ut[Ax132, 63])/24 + (2155*ut[Ax132, 64])/12 + 
 (42697*ut[Ax132, 65])/576 - (146399*ut[Ax132, 66])/1728 - 
 (2179*ut[Ax132, 68])/72 - (1657*ut[Ax132, 69])/144 + 
 (2879*ut[Ax132, 70])/108 + (5993*ut[Ax132, 71])/216 - 
 (3*ut[Ax132, 78])/16 + (1283*ut[Ax132, 79])/72 + 
 (11501*ut[Ax132, 80])/192 + (2082481*ut[Ax213, 1])/4320 + 
 (1036213*ut[Ax213, 2])/25920 - (5001229*ut[Ax213, 4])/8640 - 
 (122557*ut[Ax213, 5])/2880 - (3723571*ut[Ax213, 6])/12960 + 
 (46307*ut[Ax213, 8])/4320 + (195647*ut[Ax213, 9])/2880 + 
 (578837*ut[Ax213, 10])/2880 + (102067*ut[Ax213, 11])/2160 + 
 (7807867*ut[Ax213, 13])/25920 + (45583*ut[Ax213, 14])/540 - 
 (63245*ut[Ax213, 17])/576 + (68293*ut[Ax213, 18])/1080 - 
 (171239*ut[Ax213, 19])/540 - (856061*ut[Ax213, 20])/8640 - 
 (6495701*ut[Ax213, 21])/12960 + (573437*ut[Ax213, 22])/2160 + 
 (10831*ut[Ax213, 23])/480 - (142121*ut[Ax213, 24])/405 + 
 (13912711*ut[Ax213, 25])/25920 - (1802591*ut[Ax213, 26])/4320 + 
 (2310449*ut[Ax213, 27])/6480 - (97451*ut[Ax213, 28])/1080 + 
 (6242977*ut[Ax213, 30])/25920 + (680411*ut[Ax213, 31])/12960 - 
 (921181*ut[Ax213, 33])/2880 - (45583*ut[Ax213, 34])/540 + 
 (934861*ut[Ax213, 36])/8640 - (319211*ut[Ax213, 37])/4320 - 
 (2954143*ut[Ax213, 39])/12960 - (141473*ut[Ax213, 40])/1440 - 
 (11791*ut[Ax213, 42])/480 + (1485833*ut[Ax213, 43])/4320 + 
 (394195*ut[Ax213, 46])/2592 + (99767*ut[Ax213, 47])/270 + 
 (11471*ut[Ax213, 50])/160 + (11471*ut[Ax213, 51])/160 + 
 (482927*ut[Ax213, 53])/12960 - (10831*ut[Ax213, 55])/1440 - 
 (11431*ut[Ax213, 61])/60 - (80137*ut[Ax213, 62])/720 + 
 (11431*ut[Ax213, 63])/120 + (148723*ut[Ax213, 64])/720 + 
 (11551*ut[Ax213, 73])/720 - (11551*ut[Ax213, 74])/360 + 
 (11551*ut[Ax213, 75])/240 - (263293*ut[Ax231, 2])/648 + 
 (2199173*ut[Ax231, 3])/2880 + (2422753*ut[Ax231, 4])/4320 - 
 (923*ut[Ax231, 5])/216 + (1033*ut[Ax231, 6])/81 + 
 (708421*ut[Ax231, 7])/8640 - (7597*ut[Ax231, 8])/144 + 
 (577*ut[Ax231, 9])/24 + (2003*ut[Ax231, 10])/216 - 
 (16973*ut[Ax231, 11])/216 + 2*ut[Ax231, 12] - 
 (240551*ut[Ax231, 13])/1296 - (560*ut[Ax231, 14])/27 + 
 (1630501*ut[Ax231, 15])/8640 + (211981*ut[Ax231, 16])/8640 + 
 (18187*ut[Ax231, 17])/216 - (2731*ut[Ax231, 18])/72 + 
 (16865*ut[Ax231, 19])/108 + (10367*ut[Ax231, 20])/216 - 
 (81877*ut[Ax231, 21])/324 - (5035*ut[Ax231, 22])/27 + 
 (943*ut[Ax231, 23])/54 + (48667*ut[Ax231, 24])/1296 - 
 (10771189*ut[Ax231, 25])/25920 - (4023997*ut[Ax231, 27])/12960 + 
 (41417*ut[Ax231, 28])/1080 - (4138*ut[Ax231, 29])/27 - 
 (643423*ut[Ax231, 30])/25920 - (213763*ut[Ax231, 31])/25920 - 
 (2383*ut[Ax231, 32])/48 + (968741*ut[Ax231, 33])/8640 + 
 (560*ut[Ax231, 34])/27 - (271*ut[Ax231, 35])/8 - 
 (25585*ut[Ax231, 36])/432 + (2747*ut[Ax231, 37])/72 + 
 (69755*ut[Ax231, 38])/432 - (46957*ut[Ax231, 39])/648 - 
 (7937*ut[Ax231, 40])/72 - (137*ut[Ax231, 41])/36 - 
 (3977*ut[Ax231, 42])/216 + (927*ut[Ax231, 43])/16 + 
 (6883*ut[Ax231, 44])/108 + (60221*ut[Ax231, 45])/432 + 
 (12761*ut[Ax231, 46])/648 + (8153*ut[Ax231, 47])/108 + 
 (803*ut[Ax231, 48])/432 + (652*ut[Ax231, 49])/27 - 
 (3977*ut[Ax231, 50])/216 + ut[Ax231, 51] - 
 (88331*ut[Ax231, 52])/432 - (28829*ut[Ax231, 53])/1296 - 
 (277*ut[Ax231, 54])/216 - (1235*ut[Ax231, 55])/432 - 
 (803*ut[Ax231, 56])/216 - (5977*ut[Ax231, 57])/432 - 
 (803*ut[Ax231, 58])/432 + (652*ut[Ax231, 59])/27 - 
 (4249*ut[Ax231, 60])/108 - 4*ut[Ax231, 61] - 2*ut[Ax231, 62] + 
 2*ut[Ax231, 63] + 4*ut[Ax231, 64] - (3571*ut[Ax231, 65])/48 + 
 (6193*ut[Ax231, 66])/144 - ut[Ax231, 68] - 5*ut[Ax231, 69] - 
 (439*ut[Ax231, 70])/36 + (583*ut[Ax231, 71])/36 + 
 (31*ut[Ax231, 78])/8 - (383*ut[Ax231, 79])/108 - 
 (3649*ut[Ax231, 80])/576 + (323543*ut[Ax312, 2])/25920 + 
 (3269851*ut[Ax312, 4])/8640 + (16105*ut[Ax312, 5])/576 + 
 (423623*ut[Ax312, 6])/2592 + (21809*ut[Ax312, 8])/864 - 
 (35963*ut[Ax312, 9])/576 - (101537*ut[Ax312, 10])/576 - 
 (15355*ut[Ax312, 11])/432 - (1749815*ut[Ax312, 13])/5184 - 
 (4223*ut[Ax312, 14])/108 + (108487*ut[Ax312, 17])/1728 - 
 (1481*ut[Ax312, 18])/27 + (30017*ut[Ax312, 19])/108 + 
 (152105*ut[Ax312, 20])/1728 + (1377907*ut[Ax312, 21])/2592 - 
 (102617*ut[Ax312, 22])/432 - (2251*ut[Ax312, 23])/96 + 
 (224063*ut[Ax312, 24])/648 - (1197925*ut[Ax312, 25])/2592 - 
 (2976631*ut[Ax312, 27])/12960 + (784*ut[Ax312, 28])/15 - 
 (539353*ut[Ax312, 30])/2592 - (264059*ut[Ax312, 31])/5184 + 
 (19381*ut[Ax312, 33])/96 + (4223*ut[Ax312, 34])/108 - 
 (45683*ut[Ax312, 36])/576 + (29623*ut[Ax312, 37])/864 + 
 (678701*ut[Ax312, 39])/2592 + (49999*ut[Ax312, 40])/288 + 
 (2059*ut[Ax312, 42])/96 - (312919*ut[Ax312, 43])/864 - 
 (401413*ut[Ax312, 46])/2592 - (165293*ut[Ax312, 47])/432 - 
 (2123*ut[Ax312, 50])/32 - (2123*ut[Ax312, 51])/32 - 
 (26839*ut[Ax312, 53])/2592 + (2251*ut[Ax312, 55])/288 + 
 (2131*ut[Ax312, 61])/12 + (14893*ut[Ax312, 62])/144 - 
 (2131*ut[Ax312, 63])/24 - (27679*ut[Ax312, 64])/144 - 
 (2107*ut[Ax312, 73])/144 + (2107*ut[Ax312, 74])/72 - 
 (2107*ut[Ax312, 75])/48 + (809759*ut[Ax321, 2])/3240 - 
 (356569*ut[Ax321, 4])/2160 - (583*ut[Ax321, 5])/18 + 
 (82511*ut[Ax321, 6])/1296 - (1157*ut[Ax321, 8])/54 - 
 ut[Ax321, 9]/4 + (565*ut[Ax321, 10])/18 + (1265*ut[Ax321, 11])/54 + 
 2*ut[Ax321, 12] + (41207*ut[Ax321, 13])/324 - 
 (592*ut[Ax321, 14])/27 + (323*ut[Ax321, 17])/27 + 
 (1049*ut[Ax321, 18])/108 - (1130*ut[Ax321, 19])/27 - 
 (565*ut[Ax321, 20])/54 - (31153*ut[Ax321, 21])/648 + 
 (2233*ut[Ax321, 22])/54 - (3*ut[Ax321, 23])/2 - 
 (2035*ut[Ax321, 24])/81 + (270269*ut[Ax321, 25])/1296 + 
 (1167803*ut[Ax321, 27])/6480 - (1717*ut[Ax321, 28])/120 + 
 (17315*ut[Ax321, 30])/324 + (10555*ut[Ax321, 31])/162 + 
 (592*ut[Ax321, 34])/27 + (1211*ut[Ax321, 37])/54 - 
 (4535*ut[Ax321, 39])/162 - (1267*ut[Ax321, 40])/18 - 
 ut[Ax321, 42]/2 + (97*ut[Ax321, 43])/54 + (97*ut[Ax321, 46])/162 + 
 (89*ut[Ax321, 47])/27 - ut[Ax321, 50]/2 - ut[Ax321, 51]/2 - 
 (2705*ut[Ax321, 53])/162 + ut[Ax321, 55]/2 + 2*ut[Ax321, 61] + 
 ut[Ax321, 62] - ut[Ax321, 63] - 2*ut[Ax321, 64] - 
 6*ut[E1x123, 24] + 36*ut[E1x123, 37] + 2*ut[E1x123, 39] + 
 2*ut[E1x123, 40] + ut[E1x123, 44] + ut[E1x123, 45] - 
 ut[E1x123, 55] - ut[E1x123, 56] + ut[E1x123, 97] + 
 2*ut[E1x123, 107] + ut[E1x123, 110] + ut[E1x123, 111] - 
 6*ut[E1x132, 24] + 2*ut[E1x132, 39] + 2*ut[E1x132, 40] + 
 ut[E1x132, 44] + ut[E1x132, 45] - ut[E1x132, 55] - 
 ut[E1x132, 56] + ut[E1x132, 91] + ut[E1x132, 97] + 
 2*ut[E1x132, 107] - 6*ut[E1x213, 24] + 2*ut[E1x213, 39] + 
 2*ut[E1x213, 40] + ut[E1x213, 44] + ut[E1x213, 45] - 
 ut[E1x213, 55] - ut[E1x213, 56] + ut[E1x213, 97] + 
 2*ut[E1x213, 107] + ut[E1x213, 110] + ut[E1x213, 111] - 
 3*ut[E1x231, 24] + 2*ut[E1x231, 39] + 2*ut[E1x231, 40] + 
 ut[E1x231, 44] + ut[E1x231, 45] - ut[E1x231, 55] - 
 ut[E1x231, 56] + ut[E1x231, 91] + ut[E1x231, 97] + 
 2*ut[E1x231, 107] - 3*ut[E1x312, 24] + 2*ut[E1x312, 39] + 
 2*ut[E1x312, 40] + ut[E1x312, 44] + ut[E1x312, 45] - 
 ut[E1x312, 55] - ut[E1x312, 56] + ut[E1x312, 97] + 
 2*ut[E1x312, 107] + ut[E1x312, 110] + ut[E1x312, 111] - 
 3*ut[E1x321, 24] + 2*ut[E1x321, 39] + 2*ut[E1x321, 40] + 
 ut[E1x321, 44] + ut[E1x321, 45] - ut[E1x321, 55] - 
 ut[E1x321, 56] + ut[E1x321, 91] + ut[E1x321, 97] + 
 2*ut[E1x321, 107] + 4*ut[E2x123, 5] - (1334*ut[E2x123, 6])/81 + 
 ut[E2x123, 8] - (989*ut[E2x123, 14])/36 - (5*ut[E2x123, 16])/4 + 
 (235*ut[E2x123, 17])/8 + ut[E2x123, 19]/2 + (9*ut[E2x123, 20])/4 - 
 ut[E2x123, 21]/2 + 2*ut[E2x123, 22] + 11*ut[E2x123, 24] + 
 6*ut[E2x123, 30] - ut[E2x123, 31]/4 - (463*ut[E2x123, 32])/72 + 
 3*ut[E2x123, 35] + 7*ut[E2x123, 36] - (3*ut[E2x123, 37])/4 + 
 ut[E2x123, 38]/4 + ut[E2x123, 39]/4 - 3*ut[E2x123, 66] + 
 ut[E2x123, 75] + (5*ut[E2x123, 79])/6 + (2057*ut[E2x123, 81])/108 - 
 ut[E2x132, 5] - (4357*ut[E2x132, 6])/324 + ut[E2x132, 8] - 
 (157*ut[E2x132, 14])/4 + (5*ut[E2x132, 16])/4 - 
 (137*ut[E2x132, 17])/8 - (3*ut[E2x132, 19])/2 - 
 (13*ut[E2x132, 20])/4 - (5*ut[E2x132, 21])/2 + 
 (49*ut[E2x132, 24])/2 - (187*ut[E2x132, 30])/12 + 
 (5*ut[E2x132, 31])/4 + (5*ut[E2x132, 32])/24 - 3*ut[E2x132, 35] - 
 5*ut[E2x132, 36] + (15*ut[E2x132, 37])/4 - (5*ut[E2x132, 38])/4 - 
 (5*ut[E2x132, 39])/4 + (5*ut[E2x132, 79])/6 + 
 (1055*ut[E2x132, 81])/54 + ut[E2x213, 5] + 
 (5471*ut[E2x213, 6])/324 - (3*ut[E2x213, 16])/4 - 
 4*ut[E2x213, 18] - (3*ut[E2x213, 19])/2 - (5*ut[E2x213, 20])/4 + 
 (3*ut[E2x213, 21])/2 - ut[E2x213, 22] + (175*ut[E2x213, 30])/12 + 
 ut[E2x213, 31]/4 + ut[E2x213, 35] + 3*ut[E2x213, 36] + 
 (3*ut[E2x213, 37])/4 - ut[E2x213, 38]/4 - ut[E2x213, 39]/4 + 
 ut[E2x213, 75] + (5*ut[E2x213, 79])/6 - (115*ut[E2x213, 81])/54 - 
 ut[E2x231, 5] - (15809*ut[E2x231, 6])/1296 + ut[E2x231, 8] + 
 (157*ut[E2x231, 14])/18 + (3*ut[E2x231, 16])/4 + 
 (107*ut[E2x231, 17])/4 - (5*ut[E2x231, 19])/2 - 
 (11*ut[E2x231, 20])/4 - (3*ut[E2x231, 21])/2 + 
 (49*ut[E2x231, 24])/2 + (3*ut[E2x231, 31])/4 + 
 (11*ut[E2x231, 32])/9 - ut[E2x231, 35] - ut[E2x231, 36] + 
 (9*ut[E2x231, 37])/4 - (3*ut[E2x231, 38])/4 - 
 (3*ut[E2x231, 39])/4 + (5*ut[E2x231, 79])/6 - 
 (3725*ut[E2x231, 81])/216 - 3*ut[E2x312, 5] + 
 (4001*ut[E2x312, 6])/162 - (3*ut[E2x312, 16])/4 - 
 4*ut[E2x312, 18] - (11*ut[E2x312, 19])/2 - (21*ut[E2x312, 20])/4 + 
 (17*ut[E2x312, 21])/2 - 8*ut[E2x312, 22] + ut[E2x312, 31]/4 + 
 ut[E2x312, 35] + 3*ut[E2x312, 36] + (3*ut[E2x312, 37])/4 - 
 ut[E2x312, 38]/4 - ut[E2x312, 39]/4 + 4*ut[E2x312, 66] + 
 ut[E2x312, 75] + (5*ut[E2x312, 79])/6 - (190*ut[E2x312, 81])/27 - 
 ut[E2x321, 5] - (13729*ut[E2x321, 6])/1296 + (3*ut[E2x321, 16])/4 - 
 (5*ut[E2x321, 19])/2 - (11*ut[E2x321, 20])/4 - 
 (3*ut[E2x321, 21])/2 + (3*ut[E2x321, 31])/4 - ut[E2x321, 35] - 
 ut[E2x321, 36] + (9*ut[E2x321, 37])/4 - (3*ut[E2x321, 38])/4 - 
 (3*ut[E2x321, 39])/4 + (5*ut[E2x321, 79])/6 - 
 (3709*ut[E2x321, 81])/216 + (225*ut[F1x123, 1])/16 + 
 (26281*ut[F1x123, 8])/270 - (12151*ut[F1x123, 9])/216 + 
 (478*ut[F1x123, 10])/3 - (537*ut[F1x123, 11])/2 - 
 (161821*ut[F1x123, 12])/1296 - (2725*ut[F1x123, 13])/216 - 
 (4037*ut[F1x123, 14])/216 - (10591*ut[F1x123, 15])/216 - 
 (1453*ut[F1x123, 18])/162 + (3*ut[F1x123, 19])/8 + ut[F1x123, 22] + 
 ut[F1x123, 23] + (10631*ut[F1x123, 48])/108 + ut[F1x123, 50] - 
 (509*ut[F1x123, 55])/24 + (3425*ut[F1x123, 56])/72 + 
 (5233*ut[F1x123, 60])/48 + (653*ut[F1x123, 61])/648 + 
 (7181*ut[F1x123, 62])/648 + (30731*ut[F1x123, 63])/648 + 
 (3599*ut[F1x123, 64])/162 + (1939*ut[F1x123, 66])/162 + 
 (21*ut[F1x123, 67])/8 + 2*ut[F1x123, 76] - 2*ut[F1x123, 78] + 
 2*ut[F1x123, 81] - ut[F1x123, 88] - ut[F1x123, 90] - 
 2*ut[F1x123, 109] - 2*ut[F1x123, 110] - ut[F1x123, 111] + 
 (655*ut[F1x132, 1])/48 - (1778*ut[F1x132, 8])/135 + 
 (458*ut[F1x132, 9])/27 - (806*ut[F1x132, 12])/81 - 
 (2711*ut[F1x132, 13])/216 - (2983*ut[F1x132, 14])/216 - 
 (8489*ut[F1x132, 15])/216 - (2251*ut[F1x132, 18])/324 + 
 3*ut[F1x132, 19] + ut[F1x132, 22] + ut[F1x132, 23] + 
 (10933*ut[F1x132, 48])/108 + ut[F1x132, 50] - 
 (131*ut[F1x132, 55])/8 + (440*ut[F1x132, 56])/9 + 
 (1669*ut[F1x132, 61])/648 + (5077*ut[F1x132, 62])/648 + 
 (25483*ut[F1x132, 63])/648 + (1535*ut[F1x132, 64])/81 + 
 (3223*ut[F1x132, 66])/324 + 2*ut[F1x132, 81] - ut[F1x132, 88] - 
 ut[F1x132, 90] - 2*ut[F1x132, 109] - 2*ut[F1x132, 110] - 
 ut[F1x132, 111] - (547*ut[F1x213, 1])/12 - 
 (7981*ut[F1x213, 8])/270 + (583*ut[F1x213, 9])/216 - 
 (147*ut[F1x213, 10])/2 + (457*ut[F1x213, 11])/4 + 
 (22237*ut[F1x213, 12])/324 + (9599*ut[F1x213, 13])/432 - 
 (4373*ut[F1x213, 14])/432 - (6133*ut[F1x213, 15])/432 + 
 (7253*ut[F1x213, 18])/324 + 3*ut[F1x213, 19] + ut[F1x213, 22] + 
 ut[F1x213, 23] - (919*ut[F1x213, 48])/54 + ut[F1x213, 50] - 
 (5429*ut[F1x213, 56])/72 - (469*ut[F1x213, 60])/8 - 
 (3599*ut[F1x213, 61])/162 + (4577*ut[F1x213, 62])/324 + 
 (7841*ut[F1x213, 63])/324 - (653*ut[F1x213, 64])/648 - 
 (6281*ut[F1x213, 66])/324 + 2*ut[F1x213, 76] - 2*ut[F1x213, 78] - 
 ut[F1x213, 88] - ut[F1x213, 90] + 2*ut[F1x213, 109] - 
 2*ut[F1x213, 110] - (3883*ut[F1x231, 8])/540 + 
 (3883*ut[F1x231, 9])/432 + (5303*ut[F1x231, 12])/324 - 
 (1951*ut[F1x231, 13])/216 + (6925*ut[F1x231, 14])/216 + 
 (15797*ut[F1x231, 15])/216 - (12569*ut[F1x231, 18])/1296 - 
 (575*ut[F1x231, 48])/54 + (403*ut[F1x231, 55])/12 + 
 (3883*ut[F1x231, 56])/144 + (2789*ut[F1x231, 61])/162 - 
 (1934*ut[F1x231, 62])/81 - (5261*ut[F1x231, 63])/81 - 
 (5303*ut[F1x231, 64])/324 + (12569*ut[F1x231, 66])/1296 + 
 2*ut[F1x231, 81] - 22*ut[F1x231, 82] - ut[F1x231, 88] - 
 ut[F1x231, 90] - 3*ut[F1x231, 109] + 2*ut[F1x231, 110] + 
 ut[F1x231, 111] - (9671*ut[F1x312, 8])/270 + 
 (1805*ut[F1x312, 9])/216 - (497*ut[F1x312, 10])/6 + 
 (537*ut[F1x312, 11])/4 + (10171*ut[F1x312, 12])/162 + 
 (8743*ut[F1x312, 13])/432 - (4861*ut[F1x312, 14])/432 - 
 (7133*ut[F1x312, 15])/432 + (1636*ut[F1x312, 18])/81 - 
 (3589*ut[F1x312, 48])/108 - (5599*ut[F1x312, 56])/72 - 
 (1445*ut[F1x312, 60])/24 - (1535*ut[F1x312, 61])/81 + 
 (4063*ut[F1x312, 62])/324 + (5767*ut[F1x312, 63])/324 - 
 (1669*ut[F1x312, 64])/648 - (1636*ut[F1x312, 66])/81 + 
 2*ut[F1x312, 76] - 2*ut[F1x312, 78] - ut[F1x312, 88] - 
 ut[F1x312, 90] - 3*ut[F1x312, 109] + 3*ut[F1x312, 110] - 
 (2483*ut[F1x321, 8])/540 + (2483*ut[F1x321, 9])/432 + 
 (2789*ut[F1x321, 12])/162 - (419*ut[F1x321, 13])/54 + 
 (1799*ut[F1x321, 14])/54 + (2009*ut[F1x321, 15])/27 - 
 (10489*ut[F1x321, 18])/1296 - (57977*ut[F1x321, 48])/432 + 
 (2483*ut[F1x321, 56])/144 + (5303*ut[F1x321, 61])/324 - 
 (8005*ut[F1x321, 62])/324 - (21319*ut[F1x321, 63])/324 - 
 (2789*ut[F1x321, 64])/162 + (10489*ut[F1x321, 66])/1296 - 
 ut[F1x321, 88] - ut[F1x321, 90] + 2*ut[F1x321, 109] + 
 2*ut[F1x321, 110] + 3*ut[F1x321, 111] + 4*ut[I2x123, 128] + 
 ut[I2x123, 130]


==> anc/README <==
This file contains the description of the ancillary files of the paper:

Analytic evaluation of the three-loop tr(\phi^3) three-point form factor
by Johannes M. Henn, Jungwon Lim and William J. Torres Bobadilla.


 ---------------
| 3L_families.m |
 ---------------
This file contains the definition of the three-loop families 
that contain the master integrals that appear in tr(\phi^3).


 --------------
| 3L_phi3_UT.m |
 --------------
This file contains the expression of three-loop form factor tr(\phi^3)
in terms of master integrals.
Masters integrals (ut[fam_x_ordering,n]) are obtained from permutations 
of external momenta w.r.t. integrals appearing in the family x123 
(e.g., x132 corresponds {p1->p1,p2->p3,p3->p2}). 


 ----------
| 3L_MIs.m |
 ----------
This file contains the definitions of master integrals 
that contribute to the three-loop form factor tr(\phi^3). 
Definitions are provided for the ordering x123.


 ------------
| phi3_CII.m |
 ------------
This file contains the analytic expressions of the 
form factor tr(\phi)^3 up-to three loops for their finite remainders, 
RR[2],RR[3], and their BDS-like normalised remainders, 
EE[1],EE[2],EE[3], according to Eqs. (2.10) -- (2.21) of the paper,
in terms of Chen iterated integrals of Eq. (4.3),
with the letters of the alphabet 
{W[1],...,W[6]} = {u,v,w,1-u,1-v,1-w}.


 ------------
| phi3_GPL.m |
 ------------
This file contains the finite remainders RR[2],RR[3] and EE[1],EE[2],EE[3]
in terms of two-dimensional generalised Polylogarithms (GPL)
with arguments u=-s/-pp4, v=-t/-pp4.


==> anc/phi3_CII.m <==
RR[2] = (-7*Pi^4)/90 + Pi^2*(INT[W[1], W[1]]/6 - INT[W[1], W[2]]/3 + 
       INT[W[1], W[3]]/6 - INT[W[2], W[1]]/3 + INT[W[2], W[2]]/6 + 
       INT[W[2], W[3]]/6 + INT[W[3], W[1]]/6 + INT[W[3], W[2]]/6 - 
       INT[W[3], W[3]]/3) - INT[W[1], W[1], W[2], W[2]] + 
     INT[W[1], W[1], W[2], W[3]] + INT[W[1], W[1], W[3], W[2]] - 
     INT[W[1], W[1], W[3], W[3]] - INT[W[1], W[2], W[1], W[2]] + 
     INT[W[1], W[2], W[1], W[3]] - INT[W[1], W[2], W[2], W[1]] + 
     INT[W[1], W[2], W[2], W[3]] + INT[W[1], W[2], W[3], W[1]] + 
     INT[W[1], W[2], W[3], W[2]] - 2*INT[W[1], W[2], W[3], W[3]] + 
     INT[W[1], W[3], W[1], W[2]] - INT[W[1], W[3], W[1], W[3]] + 
     INT[W[1], W[3], W[2], W[1]] - 2*INT[W[1], W[3], W[2], W[2]] + 
     INT[W[1], W[3], W[2], W[3]] - INT[W[1], W[3], W[3], W[1]] + 
     INT[W[1], W[3], W[3], W[2]] + 3*INT[W[1], W[4], W[2], W[2]] - 
     3*INT[W[1], W[4], W[2], W[3]] - 3*INT[W[1], W[4], W[3], W[2]] + 
     3*INT[W[1], W[4], W[3], W[3]] - INT[W[2], W[1], W[1], W[2]] + 
     INT[W[2], W[1], W[1], W[3]] - INT[W[2], W[1], W[2], W[1]] + 
     INT[W[2], W[1], W[2], W[3]] + INT[W[2], W[1], W[3], W[1]] + 
     INT[W[2], W[1], W[3], W[2]] - 2*INT[W[2], W[1], W[3], W[3]] - 
     INT[W[2], W[2], W[1], W[1]] + INT[W[2], W[2], W[1], W[3]] + 
     INT[W[2], W[2], W[3], W[1]] - INT[W[2], W[2], W[3], W[3]] - 
     2*INT[W[2], W[3], W[1], W[1]] + INT[W[2], W[3], W[1], W[2]] + 
     INT[W[2], W[3], W[1], W[3]] + INT[W[2], W[3], W[2], W[1]] - 
     INT[W[2], W[3], W[2], W[3]] + INT[W[2], W[3], W[3], W[1]] - 
     INT[W[2], W[3], W[3], W[2]] + 3*INT[W[2], W[5], W[1], W[1]] - 
     3*INT[W[2], W[5], W[1], W[3]] - 3*INT[W[2], W[5], W[3], W[1]] + 
     3*INT[W[2], W[5], W[3], W[3]] + INT[W[3], W[1], W[1], W[2]] - 
     INT[W[3], W[1], W[1], W[3]] + INT[W[3], W[1], W[2], W[1]] - 
     2*INT[W[3], W[1], W[2], W[2]] + INT[W[3], W[1], W[2], W[3]] - 
     INT[W[3], W[1], W[3], W[1]] + INT[W[3], W[1], W[3], W[2]] - 
     2*INT[W[3], W[2], W[1], W[1]] + INT[W[3], W[2], W[1], W[2]] + 
     INT[W[3], W[2], W[1], W[3]] + INT[W[3], W[2], W[2], W[1]] - 
     INT[W[3], W[2], W[2], W[3]] + INT[W[3], W[2], W[3], W[1]] - 
     INT[W[3], W[2], W[3], W[2]] - INT[W[3], W[3], W[1], W[1]] + 
     INT[W[3], W[3], W[1], W[2]] + INT[W[3], W[3], W[2], W[1]] - 
     INT[W[3], W[3], W[2], W[2]] + 3*INT[W[3], W[6], W[1], W[1]] - 
     3*INT[W[3], W[6], W[1], W[2]] - 3*INT[W[3], W[6], W[2], W[1]] + 
     3*INT[W[3], W[6], W[2], W[2]] + (INT[W[1]] + INT[W[2]] - 2*INT[W[3]])*
      Zeta[3]
 
RR[3] = (1261*Pi^6)/11340 + Pi^4*(-1/4*INT[W[1], W[1]] + 
       (16*INT[W[1], W[2]])/45 - (19*INT[W[1], W[3]])/180 + 
       (16*INT[W[2], W[1]])/45 - INT[W[2], W[2]]/4 - (19*INT[W[2], W[3]])/
        180 - (19*INT[W[3], W[1]])/180 - (19*INT[W[3], W[2]])/180 + 
       (19*INT[W[3], W[3]])/90) + 4*INT[W[1], W[1], W[1], W[2], W[2], W[2]] - 
     4*INT[W[1], W[1], W[1], W[2], W[2], W[3]] + 
     2*INT[W[1], W[1], W[1], W[2], W[3], W[2]] - 
     2*INT[W[1], W[1], W[1], W[2], W[3], W[3]] - 
     6*INT[W[1], W[1], W[1], W[2], W[4], W[2]] + 
     6*INT[W[1], W[1], W[1], W[2], W[4], W[3]] - 
     2*INT[W[1], W[1], W[1], W[3], W[2], W[2]] + 
     2*INT[W[1], W[1], W[1], W[3], W[2], W[3]] - 
     4*INT[W[1], W[1], W[1], W[3], W[3], W[2]] + 
     4*INT[W[1], W[1], W[1], W[3], W[3], W[3]] + 
     6*INT[W[1], W[1], W[1], W[3], W[4], W[2]] - 
     6*INT[W[1], W[1], W[1], W[3], W[4], W[3]] - 
     2*INT[W[1], W[1], W[1], W[4], W[2], W[2]] + 
     2*INT[W[1], W[1], W[1], W[4], W[2], W[3]] + 
     2*INT[W[1], W[1], W[1], W[4], W[3], W[2]] - 
     2*INT[W[1], W[1], W[1], W[4], W[3], W[3]] + 
     4*INT[W[1], W[1], W[2], W[1], W[2], W[2]] - 
     4*INT[W[1], W[1], W[2], W[1], W[2], W[3]] + 
     2*INT[W[1], W[1], W[2], W[1], W[3], W[2]] - 
     2*INT[W[1], W[1], W[2], W[1], W[3], W[3]] - 
     6*INT[W[1], W[1], W[2], W[1], W[4], W[2]] + 
     6*INT[W[1], W[1], W[2], W[1], W[4], W[3]] + 
     4*INT[W[1], W[1], W[2], W[2], W[1], W[2]] - 
     4*INT[W[1], W[1], W[2], W[2], W[1], W[3]] + 
     4*INT[W[1], W[1], W[2], W[2], W[2], W[1]] - 
     4*INT[W[1], W[1], W[2], W[2], W[2], W[3]] - 
     4*INT[W[1], W[1], W[2], W[2], W[3], W[1]] - 
     4*INT[W[1], W[1], W[2], W[2], W[3], W[2]] + 
     8*INT[W[1], W[1], W[2], W[2], W[3], W[3]] + 
     2*INT[W[1], W[1], W[2], W[3], W[1], W[2]] - 
     2*INT[W[1], W[1], W[2], W[3], W[1], W[3]] + 
     2*INT[W[1], W[1], W[2], W[3], W[2], W[1]] - INT[W[1], W[1], W[2], W[3], 
      W[2], W[2]] - INT[W[1], W[1], W[2], W[3], W[2], W[3]] - 
     2*INT[W[1], W[1], W[2], W[3], W[3], W[1]] - INT[W[1], W[1], W[2], W[3], 
      W[3], W[2]] + 3*INT[W[1], W[1], W[2], W[3], W[3], W[3]] - 
     6*INT[W[1], W[1], W[2], W[4], W[1], W[2]] + 
     6*INT[W[1], W[1], W[2], W[4], W[1], W[3]] - 
     6*INT[W[1], W[1], W[2], W[4], W[2], W[1]] - 
     3*INT[W[1], W[1], W[2], W[4], W[2], W[2]] + 
     9*INT[W[1], W[1], W[2], W[4], W[2], W[3]] + 
     6*INT[W[1], W[1], W[2], W[4], W[3], W[1]] + 
     3*INT[W[1], W[1], W[2], W[4], W[3], W[2]] - 
     9*INT[W[1], W[1], W[2], W[4], W[3], W[3]] + 
     6*INT[W[1], W[1], W[2], W[4], W[4], W[2]] - 
     6*INT[W[1], W[1], W[2], W[4], W[4], W[3]] - 
     2*INT[W[1], W[1], W[3], W[1], W[2], W[2]] + 
     2*INT[W[1], W[1], W[3], W[1], W[2], W[3]] - 
     4*INT[W[1], W[1], W[3], W[1], W[3], W[2]] + 
     4*INT[W[1], W[1], W[3], W[1], W[3], W[3]] + 
     6*INT[W[1], W[1], W[3], W[1], W[4], W[2]] - 
     6*INT[W[1], W[1], W[3], W[1], W[4], W[3]] - 
     2*INT[W[1], W[1], W[3], W[2], W[1], W[2]] + 
     2*INT[W[1], W[1], W[3], W[2], W[1], W[3]] - 
     2*INT[W[1], W[1], W[3], W[2], W[2], W[1]] + 
     3*INT[W[1], W[1], W[3], W[2], W[2], W[2]] - INT[W[1], W[1], W[3], W[2], 
      W[2], W[3]] + 2*INT[W[1], W[1], W[3], W[2], W[3], W[1]] - 
     INT[W[1], W[1], W[3], W[2], W[3], W[2]] - INT[W[1], W[1], W[3], W[2], 
      W[3], W[3]] - 4*INT[W[1], W[1], W[3], W[3], W[1], W[2]] + 
     4*INT[W[1], W[1], W[3], W[3], W[1], W[3]] - 
     4*INT[W[1], W[1], W[3], W[3], W[2], W[1]] + 
     8*INT[W[1], W[1], W[3], W[3], W[2], W[2]] - 
     4*INT[W[1], W[1], W[3], W[3], W[2], W[3]] + 
     4*INT[W[1], W[1], W[3], W[3], W[3], W[1]] - 
     4*INT[W[1], W[1], W[3], W[3], W[3], W[2]] + 
     6*INT[W[1], W[1], W[3], W[4], W[1], W[2]] - 
     6*INT[W[1], W[1], W[3], W[4], W[1], W[3]] + 
     6*INT[W[1], W[1], W[3], W[4], W[2], W[1]] - 
     9*INT[W[1], W[1], W[3], W[4], W[2], W[2]] + 
     3*INT[W[1], W[1], W[3], W[4], W[2], W[3]] - 
     6*INT[W[1], W[1], W[3], W[4], W[3], W[1]] + 
     9*INT[W[1], W[1], W[3], W[4], W[3], W[2]] - 
     3*INT[W[1], W[1], W[3], W[4], W[3], W[3]] - 
     6*INT[W[1], W[1], W[3], W[4], W[4], W[2]] + 
     6*INT[W[1], W[1], W[3], W[4], W[4], W[3]] - 
     2*INT[W[1], W[1], W[4], W[1], W[2], W[2]] + 
     2*INT[W[1], W[1], W[4], W[1], W[2], W[3]] + 
     2*INT[W[1], W[1], W[4], W[1], W[3], W[2]] - 
     2*INT[W[1], W[1], W[4], W[1], W[3], W[3]] - 
     2*INT[W[1], W[1], W[4], W[2], W[1], W[2]] + 
     2*INT[W[1], W[1], W[4], W[2], W[1], W[3]] - 
     2*INT[W[1], W[1], W[4], W[2], W[2], W[1]] - 
     7*INT[W[1], W[1], W[4], W[2], W[2], W[2]] + 
     9*INT[W[1], W[1], W[4], W[2], W[2], W[3]] + 
     2*INT[W[1], W[1], W[4], W[2], W[3], W[1]] + 
     3*INT[W[1], W[1], W[4], W[2], W[3], W[2]] - 
     5*INT[W[1], W[1], W[4], W[2], W[3], W[3]] + 
     6*INT[W[1], W[1], W[4], W[2], W[4], W[2]] - 
     6*INT[W[1], W[1], W[4], W[2], W[4], W[3]] + 
     2*INT[W[1], W[1], W[4], W[3], W[1], W[2]] - 
     2*INT[W[1], W[1], W[4], W[3], W[1], W[3]] + 
     2*INT[W[1], W[1], W[4], W[3], W[2], W[1]] - 
     5*INT[W[1], W[1], W[4], W[3], W[2], W[2]] + 
     3*INT[W[1], W[1], W[4], W[3], W[2], W[3]] - 
     2*INT[W[1], W[1], W[4], W[3], W[3], W[1]] + 
     9*INT[W[1], W[1], W[4], W[3], W[3], W[2]] - 
     7*INT[W[1], W[1], W[4], W[3], W[3], W[3]] - 
     6*INT[W[1], W[1], W[4], W[3], W[4], W[2]] + 
     6*INT[W[1], W[1], W[4], W[3], W[4], W[3]] + 
     14*INT[W[1], W[1], W[4], W[4], W[2], W[2]] - 
     14*INT[W[1], W[1], W[4], W[4], W[2], W[3]] - 
     14*INT[W[1], W[1], W[4], W[4], W[3], W[2]] + 
     14*INT[W[1], W[1], W[4], W[4], W[3], W[3]] + 
     4*INT[W[1], W[2], W[1], W[1], W[2], W[2]] - 
     4*INT[W[1], W[2], W[1], W[1], W[2], W[3]] + 
     2*INT[W[1], W[2], W[1], W[1], W[3], W[2]] - 
     2*INT[W[1], W[2], W[1], W[1], W[3], W[3]] - 
     6*INT[W[1], W[2], W[1], W[1], W[4], W[2]] + 
     6*INT[W[1], W[2], W[1], W[1], W[4], W[3]] + 
     4*INT[W[1], W[2], W[1], W[2], W[1], W[2]] - 
     4*INT[W[1], W[2], W[1], W[2], W[1], W[3]] + 
     4*INT[W[1], W[2], W[1], W[2], W[2], W[1]] - 
     4*INT[W[1], W[2], W[1], W[2], W[2], W[3]] - 
     4*INT[W[1], W[2], W[1], W[2], W[3], W[1]] - 
     4*INT[W[1], W[2], W[1], W[2], W[3], W[2]] + 
     8*INT[W[1], W[2], W[1], W[2], W[3], W[3]] + 
     2*INT[W[1], W[2], W[1], W[3], W[1], W[2]] - 
     2*INT[W[1], W[2], W[1], W[3], W[1], W[3]] + 
     2*INT[W[1], W[2], W[1], W[3], W[2], W[1]] - INT[W[1], W[2], W[1], W[3], 
      W[2], W[2]] - INT[W[1], W[2], W[1], W[3], W[2], W[3]] - 
     2*INT[W[1], W[2], W[1], W[3], W[3], W[1]] - INT[W[1], W[2], W[1], W[3], 
      W[3], W[2]] + 3*INT[W[1], W[2], W[1], W[3], W[3], W[3]] - 
     6*INT[W[1], W[2], W[1], W[4], W[1], W[2]] + 
     6*INT[W[1], W[2], W[1], W[4], W[1], W[3]] - 
     6*INT[W[1], W[2], W[1], W[4], W[2], W[1]] - 
     3*INT[W[1], W[2], W[1], W[4], W[2], W[2]] + 
     9*INT[W[1], W[2], W[1], W[4], W[2], W[3]] + 
     6*INT[W[1], W[2], W[1], W[4], W[3], W[1]] + 
     3*INT[W[1], W[2], W[1], W[4], W[3], W[2]] - 
     9*INT[W[1], W[2], W[1], W[4], W[3], W[3]] + 
     6*INT[W[1], W[2], W[1], W[4], W[4], W[2]] - 
     6*INT[W[1], W[2], W[1], W[4], W[4], W[3]] + 
     4*INT[W[1], W[2], W[2], W[1], W[1], W[2]] - 
     4*INT[W[1], W[2], W[2], W[1], W[1], W[3]] + 
     4*INT[W[1], W[2], W[2], W[1], W[2], W[1]] - 
     4*INT[W[1], W[2], W[2], W[1], W[2], W[3]] - 
     4*INT[W[1], W[2], W[2], W[1], W[3], W[1]] - 
     4*INT[W[1], W[2], W[2], W[1], W[3], W[2]] + 
     8*INT[W[1], W[2], W[2], W[1], W[3], W[3]] + 
     4*INT[W[1], W[2], W[2], W[2], W[1], W[1]] - 
     4*INT[W[1], W[2], W[2], W[2], W[1], W[3]] + 
     2*INT[W[1], W[2], W[2], W[2], W[3], W[1]] - 
     2*INT[W[1], W[2], W[2], W[2], W[3], W[3]] - 
     6*INT[W[1], W[2], W[2], W[2], W[5], W[1]] + 
     6*INT[W[1], W[2], W[2], W[2], W[5], W[3]] - INT[W[1], W[2], W[2], W[3], 
      W[1], W[1]] + 2*INT[W[1], W[2], W[2], W[3], W[1], W[2]] - 
     INT[W[1], W[2], W[2], W[3], W[1], W[3]] + 
     2*INT[W[1], W[2], W[2], W[3], W[2], W[1]] - 
     2*INT[W[1], W[2], W[2], W[3], W[2], W[3]] - INT[W[1], W[2], W[2], W[3], 
      W[3], W[1]] - 2*INT[W[1], W[2], W[2], W[3], W[3], W[2]] + 
     3*INT[W[1], W[2], W[2], W[3], W[3], W[3]] - 
     3*INT[W[1], W[2], W[2], W[5], W[1], W[1]] - 
     6*INT[W[1], W[2], W[2], W[5], W[1], W[2]] + 
     9*INT[W[1], W[2], W[2], W[5], W[1], W[3]] - 
     6*INT[W[1], W[2], W[2], W[5], W[2], W[1]] + 
     6*INT[W[1], W[2], W[2], W[5], W[2], W[3]] + 
     3*INT[W[1], W[2], W[2], W[5], W[3], W[1]] + 
     6*INT[W[1], W[2], W[2], W[5], W[3], W[2]] - 
     9*INT[W[1], W[2], W[2], W[5], W[3], W[3]] + 
     6*INT[W[1], W[2], W[2], W[5], W[5], W[1]] - 
     6*INT[W[1], W[2], W[2], W[5], W[5], W[3]] - 
     9*INT[W[1], W[2], W[3], W[1], W[1], W[1]] + 
     4*INT[W[1], W[2], W[3], W[1], W[1], W[2]] + 
     5*INT[W[1], W[2], W[3], W[1], W[1], W[3]] + 
     4*INT[W[1], W[2], W[3], W[1], W[2], W[1]] + INT[W[1], W[2], W[3], W[1], 
      W[2], W[2]] - 5*INT[W[1], W[2], W[3], W[1], W[2], W[3]] + 
     5*INT[W[1], W[2], W[3], W[1], W[3], W[1]] - 
     5*INT[W[1], W[2], W[3], W[1], W[3], W[2]] + INT[W[1], W[2], W[3], W[2], 
      W[1], W[1]] + 4*INT[W[1], W[2], W[3], W[2], W[1], W[2]] - 
     5*INT[W[1], W[2], W[3], W[2], W[1], W[3]] + 
     4*INT[W[1], W[2], W[3], W[2], W[2], W[1]] - 
     9*INT[W[1], W[2], W[3], W[2], W[2], W[2]] + 
     5*INT[W[1], W[2], W[3], W[2], W[2], W[3]] - 
     5*INT[W[1], W[2], W[3], W[2], W[3], W[1]] + 
     5*INT[W[1], W[2], W[3], W[2], W[3], W[2]] + 
     2*INT[W[1], W[2], W[3], W[3], W[1], W[1]] - 
     5*INT[W[1], W[2], W[3], W[3], W[1], W[2]] + 
     3*INT[W[1], W[2], W[3], W[3], W[1], W[3]] - 
     5*INT[W[1], W[2], W[3], W[3], W[2], W[1]] + 
     2*INT[W[1], W[2], W[3], W[3], W[2], W[2]] + 
     3*INT[W[1], W[2], W[3], W[3], W[2], W[3]] + 
     3*INT[W[1], W[2], W[3], W[3], W[3], W[1]] + 
     3*INT[W[1], W[2], W[3], W[3], W[3], W[2]] - 
     6*INT[W[1], W[2], W[3], W[3], W[3], W[3]] + 
     3*INT[W[1], W[2], W[3], W[4], W[2], W[2]] - 
     3*INT[W[1], W[2], W[3], W[4], W[2], W[3]] - 
     3*INT[W[1], W[2], W[3], W[4], W[3], W[2]] + 
     3*INT[W[1], W[2], W[3], W[4], W[3], W[3]] + 
     3*INT[W[1], W[2], W[3], W[5], W[1], W[1]] - 
     3*INT[W[1], W[2], W[3], W[5], W[1], W[3]] - 
     3*INT[W[1], W[2], W[3], W[5], W[3], W[1]] + 
     3*INT[W[1], W[2], W[3], W[5], W[3], W[3]] + 
     3*INT[W[1], W[2], W[3], W[6], W[1], W[1]] - 
     3*INT[W[1], W[2], W[3], W[6], W[1], W[2]] - 
     3*INT[W[1], W[2], W[3], W[6], W[2], W[1]] + 
     3*INT[W[1], W[2], W[3], W[6], W[2], W[2]] - 
     2*INT[W[1], W[2], W[4], W[1], W[1], W[2]] + 
     2*INT[W[1], W[2], W[4], W[1], W[1], W[3]] - 
     2*INT[W[1], W[2], W[4], W[1], W[2], W[1]] - 
     2*INT[W[1], W[2], W[4], W[1], W[2], W[2]] + 
     4*INT[W[1], W[2], W[4], W[1], W[2], W[3]] + 
     2*INT[W[1], W[2], W[4], W[1], W[3], W[1]] + 
     2*INT[W[1], W[2], W[4], W[1], W[3], W[2]] - 
     4*INT[W[1], W[2], W[4], W[1], W[3], W[3]] + 
     2*INT[W[1], W[2], W[4], W[1], W[4], W[2]] - 
     2*INT[W[1], W[2], W[4], W[1], W[4], W[3]] - 
     2*INT[W[1], W[2], W[4], W[2], W[1], W[1]] - 
     2*INT[W[1], W[2], W[4], W[2], W[1], W[2]] + 
     4*INT[W[1], W[2], W[4], W[2], W[1], W[3]] - 
     2*INT[W[1], W[2], W[4], W[2], W[2], W[1]] + 
     9*INT[W[1], W[2], W[4], W[2], W[2], W[2]] - 
     7*INT[W[1], W[2], W[4], W[2], W[2], W[3]] + 
     4*INT[W[1], W[2], W[4], W[2], W[3], W[1]] - 
     7*INT[W[1], W[2], W[4], W[2], W[3], W[2]] + 
     3*INT[W[1], W[2], W[4], W[2], W[3], W[3]] + 
     2*INT[W[1], W[2], W[4], W[3], W[1], W[1]] + 
     2*INT[W[1], W[2], W[4], W[3], W[1], W[2]] - 
     4*INT[W[1], W[2], W[4], W[3], W[1], W[3]] + 
     2*INT[W[1], W[2], W[4], W[3], W[2], W[1]] - 
     6*INT[W[1], W[2], W[4], W[3], W[2], W[2]] + 
     4*INT[W[1], W[2], W[4], W[3], W[2], W[3]] - 
     4*INT[W[1], W[2], W[4], W[3], W[3], W[1]] + 
     4*INT[W[1], W[2], W[4], W[3], W[3], W[2]] + 
     2*INT[W[1], W[2], W[4], W[4], W[1], W[2]] - 
     2*INT[W[1], W[2], W[4], W[4], W[1], W[3]] + 
     2*INT[W[1], W[2], W[4], W[4], W[2], W[1]] - INT[W[1], W[2], W[4], W[4], 
      W[2], W[2]] - INT[W[1], W[2], W[4], W[4], W[2], W[3]] - 
     2*INT[W[1], W[2], W[4], W[4], W[3], W[1]] + INT[W[1], W[2], W[4], W[4], 
      W[3], W[2]] + INT[W[1], W[2], W[4], W[4], W[3], W[3]] - 
     2*INT[W[1], W[2], W[4], W[4], W[4], W[2]] + 
     2*INT[W[1], W[2], W[4], W[4], W[4], W[3]] + 
     9*INT[W[1], W[2], W[5], W[1], W[1], W[1]] - 
     2*INT[W[1], W[2], W[5], W[1], W[1], W[2]] - 
     7*INT[W[1], W[2], W[5], W[1], W[1], W[3]] - 
     2*INT[W[1], W[2], W[5], W[1], W[2], W[1]] - 
     2*INT[W[1], W[2], W[5], W[1], W[2], W[2]] + 
     4*INT[W[1], W[2], W[5], W[1], W[2], W[3]] - 
     7*INT[W[1], W[2], W[5], W[1], W[3], W[1]] + 
     4*INT[W[1], W[2], W[5], W[1], W[3], W[2]] + 
     3*INT[W[1], W[2], W[5], W[1], W[3], W[3]] - 
     2*INT[W[1], W[2], W[5], W[2], W[1], W[1]] - 
     2*INT[W[1], W[2], W[5], W[2], W[1], W[2]] + 
     4*INT[W[1], W[2], W[5], W[2], W[1], W[3]] - 
     2*INT[W[1], W[2], W[5], W[2], W[2], W[1]] + 
     2*INT[W[1], W[2], W[5], W[2], W[2], W[3]] + 
     2*INT[W[1], W[2], W[5], W[2], W[3], W[1]] + 
     2*INT[W[1], W[2], W[5], W[2], W[3], W[2]] - 
     4*INT[W[1], W[2], W[5], W[2], W[3], W[3]] + 
     2*INT[W[1], W[2], W[5], W[2], W[5], W[1]] - 
     2*INT[W[1], W[2], W[5], W[2], W[5], W[3]] - 
     6*INT[W[1], W[2], W[5], W[3], W[1], W[1]] + 
     2*INT[W[1], W[2], W[5], W[3], W[1], W[2]] + 
     4*INT[W[1], W[2], W[5], W[3], W[1], W[3]] + 
     2*INT[W[1], W[2], W[5], W[3], W[2], W[1]] + 
     2*INT[W[1], W[2], W[5], W[3], W[2], W[2]] - 
     4*INT[W[1], W[2], W[5], W[3], W[2], W[3]] + 
     4*INT[W[1], W[2], W[5], W[3], W[3], W[1]] - 
     4*INT[W[1], W[2], W[5], W[3], W[3], W[2]] - INT[W[1], W[2], W[5], W[5], 
      W[1], W[1]] + 2*INT[W[1], W[2], W[5], W[5], W[1], W[2]] - 
     INT[W[1], W[2], W[5], W[5], W[1], W[3]] + 
     2*INT[W[1], W[2], W[5], W[5], W[2], W[1]] - 
     2*INT[W[1], W[2], W[5], W[5], W[2], W[3]] + INT[W[1], W[2], W[5], W[5], 
      W[3], W[1]] - 2*INT[W[1], W[2], W[5], W[5], W[3], W[2]] + 
     INT[W[1], W[2], W[5], W[5], W[3], W[3]] - 
     2*INT[W[1], W[2], W[5], W[5], W[5], W[1]] + 
     2*INT[W[1], W[2], W[5], W[5], W[5], W[3]] - 
     2*INT[W[1], W[3], W[1], W[1], W[2], W[2]] + 
     2*INT[W[1], W[3], W[1], W[1], W[2], W[3]] - 
     4*INT[W[1], W[3], W[1], W[1], W[3], W[2]] + 
     4*INT[W[1], W[3], W[1], W[1], W[3], W[3]] + 
     6*INT[W[1], W[3], W[1], W[1], W[4], W[2]] - 
     6*INT[W[1], W[3], W[1], W[1], W[4], W[3]] - 
     2*INT[W[1], W[3], W[1], W[2], W[1], W[2]] + 
     2*INT[W[1], W[3], W[1], W[2], W[1], W[3]] - 
     2*INT[W[1], W[3], W[1], W[2], W[2], W[1]] + 
     3*INT[W[1], W[3], W[1], W[2], W[2], W[2]] - INT[W[1], W[3], W[1], W[2], 
      W[2], W[3]] + 2*INT[W[1], W[3], W[1], W[2], W[3], W[1]] - 
     INT[W[1], W[3], W[1], W[2], W[3], W[2]] - INT[W[1], W[3], W[1], W[2], 
      W[3], W[3]] - 4*INT[W[1], W[3], W[1], W[3], W[1], W[2]] + 
     4*INT[W[1], W[3], W[1], W[3], W[1], W[3]] - 
     4*INT[W[1], W[3], W[1], W[3], W[2], W[1]] + 
     8*INT[W[1], W[3], W[1], W[3], W[2], W[2]] - 
     4*INT[W[1], W[3], W[1], W[3], W[2], W[3]] + 
     4*INT[W[1], W[3], W[1], W[3], W[3], W[1]] - 
     4*INT[W[1], W[3], W[1], W[3], W[3], W[2]] + 
     6*INT[W[1], W[3], W[1], W[4], W[1], W[2]] - 
     6*INT[W[1], W[3], W[1], W[4], W[1], W[3]] + 
     6*INT[W[1], W[3], W[1], W[4], W[2], W[1]] - 
     9*INT[W[1], W[3], W[1], W[4], W[2], W[2]] + 
     3*INT[W[1], W[3], W[1], W[4], W[2], W[3]] - 
     6*INT[W[1], W[3], W[1], W[4], W[3], W[1]] + 
     9*INT[W[1], W[3], W[1], W[4], W[3], W[2]] - 
     3*INT[W[1], W[3], W[1], W[4], W[3], W[3]] - 
     6*INT[W[1], W[3], W[1], W[4], W[4], W[2]] + 
     6*INT[W[1], W[3], W[1], W[4], W[4], W[3]] - 
     9*INT[W[1], W[3], W[2], W[1], W[1], W[1]] + 
     5*INT[W[1], W[3], W[2], W[1], W[1], W[2]] + 
     4*INT[W[1], W[3], W[2], W[1], W[1], W[3]] + 
     5*INT[W[1], W[3], W[2], W[1], W[2], W[1]] - 
     5*INT[W[1], W[3], W[2], W[1], W[2], W[3]] + 
     4*INT[W[1], W[3], W[2], W[1], W[3], W[1]] - 
     5*INT[W[1], W[3], W[2], W[1], W[3], W[2]] + INT[W[1], W[3], W[2], W[1], 
      W[3], W[3]] + 2*INT[W[1], W[3], W[2], W[2], W[1], W[1]] + 
     3*INT[W[1], W[3], W[2], W[2], W[1], W[2]] - 
     5*INT[W[1], W[3], W[2], W[2], W[1], W[3]] + 
     3*INT[W[1], W[3], W[2], W[2], W[2], W[1]] - 
     6*INT[W[1], W[3], W[2], W[2], W[2], W[2]] + 
     3*INT[W[1], W[3], W[2], W[2], W[2], W[3]] - 
     5*INT[W[1], W[3], W[2], W[2], W[3], W[1]] + 
     3*INT[W[1], W[3], W[2], W[2], W[3], W[2]] + 
     2*INT[W[1], W[3], W[2], W[2], W[3], W[3]] + INT[W[1], W[3], W[2], W[3], 
      W[1], W[1]] - 5*INT[W[1], W[3], W[2], W[3], W[1], W[2]] + 
     4*INT[W[1], W[3], W[2], W[3], W[1], W[3]] - 
     5*INT[W[1], W[3], W[2], W[3], W[2], W[1]] + 
     5*INT[W[1], W[3], W[2], W[3], W[2], W[3]] + 
     4*INT[W[1], W[3], W[2], W[3], W[3], W[1]] + 
     5*INT[W[1], W[3], W[2], W[3], W[3], W[2]] - 
     9*INT[W[1], W[3], W[2], W[3], W[3], W[3]] + 
     3*INT[W[1], W[3], W[2], W[4], W[2], W[2]] - 
     3*INT[W[1], W[3], W[2], W[4], W[2], W[3]] - 
     3*INT[W[1], W[3], W[2], W[4], W[3], W[2]] + 
     3*INT[W[1], W[3], W[2], W[4], W[3], W[3]] + 
     3*INT[W[1], W[3], W[2], W[5], W[1], W[1]] - 
     3*INT[W[1], W[3], W[2], W[5], W[1], W[3]] - 
     3*INT[W[1], W[3], W[2], W[5], W[3], W[1]] + 
     3*INT[W[1], W[3], W[2], W[5], W[3], W[3]] + 
     3*INT[W[1], W[3], W[2], W[6], W[1], W[1]] - 
     3*INT[W[1], W[3], W[2], W[6], W[1], W[2]] - 
     3*INT[W[1], W[3], W[2], W[6], W[2], W[1]] + 
     3*INT[W[1], W[3], W[2], W[6], W[2], W[2]] - 
     4*INT[W[1], W[3], W[3], W[1], W[1], W[2]] + 
     4*INT[W[1], W[3], W[3], W[1], W[1], W[3]] - 
     4*INT[W[1], W[3], W[3], W[1], W[2], W[1]] + 
     8*INT[W[1], W[3], W[3], W[1], W[2], W[2]] - 
     4*INT[W[1], W[3], W[3], W[1], W[2], W[3]] + 
     4*INT[W[1], W[3], W[3], W[1], W[3], W[1]] - 
     4*INT[W[1], W[3], W[3], W[1], W[3], W[2]] - INT[W[1], W[3], W[3], W[2], 
      W[1], W[1]] - INT[W[1], W[3], W[3], W[2], W[1], W[2]] + 
     2*INT[W[1], W[3], W[3], W[2], W[1], W[3]] - INT[W[1], W[3], W[3], W[2], 
      W[2], W[1]] + 3*INT[W[1], W[3], W[3], W[2], W[2], W[2]] - 
     2*INT[W[1], W[3], W[3], W[2], W[2], W[3]] + 
     2*INT[W[1], W[3], W[3], W[2], W[3], W[1]] - 
     2*INT[W[1], W[3], W[3], W[2], W[3], W[2]] + 
     4*INT[W[1], W[3], W[3], W[3], W[1], W[1]] - 
     4*INT[W[1], W[3], W[3], W[3], W[1], W[2]] + 
     2*INT[W[1], W[3], W[3], W[3], W[2], W[1]] - 
     2*INT[W[1], W[3], W[3], W[3], W[2], W[2]] - 
     6*INT[W[1], W[3], W[3], W[3], W[6], W[1]] + 
     6*INT[W[1], W[3], W[3], W[3], W[6], W[2]] - 
     3*INT[W[1], W[3], W[3], W[6], W[1], W[1]] + 
     9*INT[W[1], W[3], W[3], W[6], W[1], W[2]] - 
     6*INT[W[1], W[3], W[3], W[6], W[1], W[3]] + 
     3*INT[W[1], W[3], W[3], W[6], W[2], W[1]] - 
     9*INT[W[1], W[3], W[3], W[6], W[2], W[2]] + 
     6*INT[W[1], W[3], W[3], W[6], W[2], W[3]] - 
     6*INT[W[1], W[3], W[3], W[6], W[3], W[1]] + 
     6*INT[W[1], W[3], W[3], W[6], W[3], W[2]] + 
     6*INT[W[1], W[3], W[3], W[6], W[6], W[1]] - 
     6*INT[W[1], W[3], W[3], W[6], W[6], W[2]] + 
     2*INT[W[1], W[3], W[4], W[1], W[1], W[2]] - 
     2*INT[W[1], W[3], W[4], W[1], W[1], W[3]] + 
     2*INT[W[1], W[3], W[4], W[1], W[2], W[1]] - 
     4*INT[W[1], W[3], W[4], W[1], W[2], W[2]] + 
     2*INT[W[1], W[3], W[4], W[1], W[2], W[3]] - 
     2*INT[W[1], W[3], W[4], W[1], W[3], W[1]] + 
     4*INT[W[1], W[3], W[4], W[1], W[3], W[2]] - 
     2*INT[W[1], W[3], W[4], W[1], W[3], W[3]] - 
     2*INT[W[1], W[3], W[4], W[1], W[4], W[2]] + 
     2*INT[W[1], W[3], W[4], W[1], W[4], W[3]] + 
     2*INT[W[1], W[3], W[4], W[2], W[1], W[1]] - 
     4*INT[W[1], W[3], W[4], W[2], W[1], W[2]] + 
     2*INT[W[1], W[3], W[4], W[2], W[1], W[3]] - 
     4*INT[W[1], W[3], W[4], W[2], W[2], W[1]] + 
     4*INT[W[1], W[3], W[4], W[2], W[2], W[3]] + 
     2*INT[W[1], W[3], W[4], W[2], W[3], W[1]] + 
     4*INT[W[1], W[3], W[4], W[2], W[3], W[2]] - 
     6*INT[W[1], W[3], W[4], W[2], W[3], W[3]] - 
     2*INT[W[1], W[3], W[4], W[3], W[1], W[1]] + 
     4*INT[W[1], W[3], W[4], W[3], W[1], W[2]] - 
     2*INT[W[1], W[3], W[4], W[3], W[1], W[3]] + 
     4*INT[W[1], W[3], W[4], W[3], W[2], W[1]] + 
     3*INT[W[1], W[3], W[4], W[3], W[2], W[2]] - 
     7*INT[W[1], W[3], W[4], W[3], W[2], W[3]] - 
     2*INT[W[1], W[3], W[4], W[3], W[3], W[1]] - 
     7*INT[W[1], W[3], W[4], W[3], W[3], W[2]] + 
     9*INT[W[1], W[3], W[4], W[3], W[3], W[3]] - 
     2*INT[W[1], W[3], W[4], W[4], W[1], W[2]] + 
     2*INT[W[1], W[3], W[4], W[4], W[1], W[3]] - 
     2*INT[W[1], W[3], W[4], W[4], W[2], W[1]] + INT[W[1], W[3], W[4], W[4], 
      W[2], W[2]] + INT[W[1], W[3], W[4], W[4], W[2], W[3]] + 
     2*INT[W[1], W[3], W[4], W[4], W[3], W[1]] - INT[W[1], W[3], W[4], W[4], 
      W[3], W[2]] - INT[W[1], W[3], W[4], W[4], W[3], W[3]] + 
     2*INT[W[1], W[3], W[4], W[4], W[4], W[2]] - 
     2*INT[W[1], W[3], W[4], W[4], W[4], W[3]] + 
     9*INT[W[1], W[3], W[6], W[1], W[1], W[1]] - 
     7*INT[W[1], W[3], W[6], W[1], W[1], W[2]] - 
     2*INT[W[1], W[3], W[6], W[1], W[1], W[3]] - 
     7*INT[W[1], W[3], W[6], W[1], W[2], W[1]] + 
     3*INT[W[1], W[3], W[6], W[1], W[2], W[2]] + 
     4*INT[W[1], W[3], W[6], W[1], W[2], W[3]] - 
     2*INT[W[1], W[3], W[6], W[1], W[3], W[1]] + 
     4*INT[W[1], W[3], W[6], W[1], W[3], W[2]] - 
     2*INT[W[1], W[3], W[6], W[1], W[3], W[3]] - 
     6*INT[W[1], W[3], W[6], W[2], W[1], W[1]] + 
     4*INT[W[1], W[3], W[6], W[2], W[1], W[2]] + 
     2*INT[W[1], W[3], W[6], W[2], W[1], W[3]] + 
     4*INT[W[1], W[3], W[6], W[2], W[2], W[1]] - 
     4*INT[W[1], W[3], W[6], W[2], W[2], W[3]] + 
     2*INT[W[1], W[3], W[6], W[2], W[3], W[1]] - 
     4*INT[W[1], W[3], W[6], W[2], W[3], W[2]] + 
     2*INT[W[1], W[3], W[6], W[2], W[3], W[3]] - 
     2*INT[W[1], W[3], W[6], W[3], W[1], W[1]] + 
     4*INT[W[1], W[3], W[6], W[3], W[1], W[2]] - 
     2*INT[W[1], W[3], W[6], W[3], W[1], W[3]] + 
     2*INT[W[1], W[3], W[6], W[3], W[2], W[1]] - 
     4*INT[W[1], W[3], W[6], W[3], W[2], W[2]] + 
     2*INT[W[1], W[3], W[6], W[3], W[2], W[3]] - 
     2*INT[W[1], W[3], W[6], W[3], W[3], W[1]] + 
     2*INT[W[1], W[3], W[6], W[3], W[3], W[2]] + 
     2*INT[W[1], W[3], W[6], W[3], W[6], W[1]] - 
     2*INT[W[1], W[3], W[6], W[3], W[6], W[2]] - INT[W[1], W[3], W[6], W[6], 
      W[1], W[1]] - INT[W[1], W[3], W[6], W[6], W[1], W[2]] + 
     2*INT[W[1], W[3], W[6], W[6], W[1], W[3]] + INT[W[1], W[3], W[6], W[6], 
      W[2], W[1]] + INT[W[1], W[3], W[6], W[6], W[2], W[2]] - 
     2*INT[W[1], W[3], W[6], W[6], W[2], W[3]] + 
     2*INT[W[1], W[3], W[6], W[6], W[3], W[1]] - 
     2*INT[W[1], W[3], W[6], W[6], W[3], W[2]] - 
     2*INT[W[1], W[3], W[6], W[6], W[6], W[1]] + 
     2*INT[W[1], W[3], W[6], W[6], W[6], W[2]] - 
     3*INT[W[1], W[4], W[1], W[1], W[2], W[2]] + 
     3*INT[W[1], W[4], W[1], W[1], W[2], W[3]] + 
     3*INT[W[1], W[4], W[1], W[1], W[3], W[2]] - 
     3*INT[W[1], W[4], W[1], W[1], W[3], W[3]] - 
     3*INT[W[1], W[4], W[1], W[2], W[1], W[2]] + 
     3*INT[W[1], W[4], W[1], W[2], W[1], W[3]] - 
     3*INT[W[1], W[4], W[1], W[2], W[2], W[1]] - INT[W[1], W[4], W[1], W[2], 
      W[2], W[2]] + 4*INT[W[1], W[4], W[1], W[2], W[2], W[3]] + 
     3*INT[W[1], W[4], W[1], W[2], W[3], W[1]] + 
     2*INT[W[1], W[4], W[1], W[2], W[3], W[2]] - 
     5*INT[W[1], W[4], W[1], W[2], W[3], W[3]] + 
     2*INT[W[1], W[4], W[1], W[2], W[4], W[2]] - 
     2*INT[W[1], W[4], W[1], W[2], W[4], W[3]] + 
     3*INT[W[1], W[4], W[1], W[3], W[1], W[2]] - 
     3*INT[W[1], W[4], W[1], W[3], W[1], W[3]] + 
     3*INT[W[1], W[4], W[1], W[3], W[2], W[1]] - 
     5*INT[W[1], W[4], W[1], W[3], W[2], W[2]] + 
     2*INT[W[1], W[4], W[1], W[3], W[2], W[3]] - 
     3*INT[W[1], W[4], W[1], W[3], W[3], W[1]] + 
     4*INT[W[1], W[4], W[1], W[3], W[3], W[2]] - INT[W[1], W[4], W[1], W[3], 
      W[3], W[3]] - 2*INT[W[1], W[4], W[1], W[3], W[4], W[2]] + 
     2*INT[W[1], W[4], W[1], W[3], W[4], W[3]] + 
     9*INT[W[1], W[4], W[1], W[4], W[2], W[2]] - 
     9*INT[W[1], W[4], W[1], W[4], W[2], W[3]] - 
     9*INT[W[1], W[4], W[1], W[4], W[3], W[2]] + 
     9*INT[W[1], W[4], W[1], W[4], W[3], W[3]] - 
     3*INT[W[1], W[4], W[2], W[1], W[1], W[2]] + 
     3*INT[W[1], W[4], W[2], W[1], W[1], W[3]] - 
     3*INT[W[1], W[4], W[2], W[1], W[2], W[1]] - INT[W[1], W[4], W[2], W[1], 
      W[2], W[2]] + 4*INT[W[1], W[4], W[2], W[1], W[2], W[3]] + 
     3*INT[W[1], W[4], W[2], W[1], W[3], W[1]] + 
     2*INT[W[1], W[4], W[2], W[1], W[3], W[2]] - 
     5*INT[W[1], W[4], W[2], W[1], W[3], W[3]] + 
     2*INT[W[1], W[4], W[2], W[1], W[4], W[2]] - 
     2*INT[W[1], W[4], W[2], W[1], W[4], W[3]] - 
     3*INT[W[1], W[4], W[2], W[2], W[1], W[1]] - INT[W[1], W[4], W[2], W[2], 
      W[1], W[2]] + 4*INT[W[1], W[4], W[2], W[2], W[1], W[3]] - 
     INT[W[1], W[4], W[2], W[2], W[2], W[1]] + 
     6*INT[W[1], W[4], W[2], W[2], W[2], W[2]] - 
     5*INT[W[1], W[4], W[2], W[2], W[2], W[3]] + 
     4*INT[W[1], W[4], W[2], W[2], W[3], W[1]] - 
     5*INT[W[1], W[4], W[2], W[2], W[3], W[2]] + INT[W[1], W[4], W[2], W[2], 
      W[3], W[3]] + 3*INT[W[1], W[4], W[2], W[3], W[1], W[1]] + 
     2*INT[W[1], W[4], W[2], W[3], W[1], W[2]] - 
     5*INT[W[1], W[4], W[2], W[3], W[1], W[3]] + 
     2*INT[W[1], W[4], W[2], W[3], W[2], W[1]] - 
     4*INT[W[1], W[4], W[2], W[3], W[2], W[2]] + 
     2*INT[W[1], W[4], W[2], W[3], W[2], W[3]] - 
     5*INT[W[1], W[4], W[2], W[3], W[3], W[1]] + 
     2*INT[W[1], W[4], W[2], W[3], W[3], W[2]] + 
     3*INT[W[1], W[4], W[2], W[3], W[3], W[3]] + 
     2*INT[W[1], W[4], W[2], W[4], W[1], W[2]] - 
     2*INT[W[1], W[4], W[2], W[4], W[1], W[3]] + 
     2*INT[W[1], W[4], W[2], W[4], W[2], W[1]] - INT[W[1], W[4], W[2], W[4], 
      W[2], W[2]] - INT[W[1], W[4], W[2], W[4], W[2], W[3]] - 
     2*INT[W[1], W[4], W[2], W[4], W[3], W[1]] + INT[W[1], W[4], W[2], W[4], 
      W[3], W[2]] + INT[W[1], W[4], W[2], W[4], W[3], W[3]] - 
     2*INT[W[1], W[4], W[2], W[4], W[4], W[2]] + 
     2*INT[W[1], W[4], W[2], W[4], W[4], W[3]] + 
     3*INT[W[1], W[4], W[3], W[1], W[1], W[2]] - 
     3*INT[W[1], W[4], W[3], W[1], W[1], W[3]] + 
     3*INT[W[1], W[4], W[3], W[1], W[2], W[1]] - 
     5*INT[W[1], W[4], W[3], W[1], W[2], W[2]] + 
     2*INT[W[1], W[4], W[3], W[1], W[2], W[3]] - 
     3*INT[W[1], W[4], W[3], W[1], W[3], W[1]] + 
     4*INT[W[1], W[4], W[3], W[1], W[3], W[2]] - INT[W[1], W[4], W[3], W[1], 
      W[3], W[3]] - 2*INT[W[1], W[4], W[3], W[1], W[4], W[2]] + 
     2*INT[W[1], W[4], W[3], W[1], W[4], W[3]] + 
     3*INT[W[1], W[4], W[3], W[2], W[1], W[1]] - 
     5*INT[W[1], W[4], W[3], W[2], W[1], W[2]] + 
     2*INT[W[1], W[4], W[3], W[2], W[1], W[3]] - 
     5*INT[W[1], W[4], W[3], W[2], W[2], W[1]] + 
     3*INT[W[1], W[4], W[3], W[2], W[2], W[2]] + 
     2*INT[W[1], W[4], W[3], W[2], W[2], W[3]] + 
     2*INT[W[1], W[4], W[3], W[2], W[3], W[1]] + 
     2*INT[W[1], W[4], W[3], W[2], W[3], W[2]] - 
     4*INT[W[1], W[4], W[3], W[2], W[3], W[3]] - 
     3*INT[W[1], W[4], W[3], W[3], W[1], W[1]] + 
     4*INT[W[1], W[4], W[3], W[3], W[1], W[2]] - INT[W[1], W[4], W[3], W[3], 
      W[1], W[3]] + 4*INT[W[1], W[4], W[3], W[3], W[2], W[1]] + 
     INT[W[1], W[4], W[3], W[3], W[2], W[2]] - 
     5*INT[W[1], W[4], W[3], W[3], W[2], W[3]] - INT[W[1], W[4], W[3], W[3], 
      W[3], W[1]] - 5*INT[W[1], W[4], W[3], W[3], W[3], W[2]] + 
     6*INT[W[1], W[4], W[3], W[3], W[3], W[3]] - 
     2*INT[W[1], W[4], W[3], W[4], W[1], W[2]] + 
     2*INT[W[1], W[4], W[3], W[4], W[1], W[3]] - 
     2*INT[W[1], W[4], W[3], W[4], W[2], W[1]] + INT[W[1], W[4], W[3], W[4], 
      W[2], W[2]] + INT[W[1], W[4], W[3], W[4], W[2], W[3]] + 
     2*INT[W[1], W[4], W[3], W[4], W[3], W[1]] - INT[W[1], W[4], W[3], W[4], 
      W[3], W[2]] - INT[W[1], W[4], W[3], W[4], W[3], W[3]] + 
     2*INT[W[1], W[4], W[3], W[4], W[4], W[2]] - 
     2*INT[W[1], W[4], W[3], W[4], W[4], W[3]] + 
     9*INT[W[1], W[4], W[4], W[1], W[2], W[2]] - 
     9*INT[W[1], W[4], W[4], W[1], W[2], W[3]] - 
     9*INT[W[1], W[4], W[4], W[1], W[3], W[2]] + 
     9*INT[W[1], W[4], W[4], W[1], W[3], W[3]] + 
     9*INT[W[1], W[4], W[4], W[2], W[1], W[2]] - 
     9*INT[W[1], W[4], W[4], W[2], W[1], W[3]] + 
     9*INT[W[1], W[4], W[4], W[2], W[2], W[1]] - 
     8*INT[W[1], W[4], W[4], W[2], W[2], W[2]] - INT[W[1], W[4], W[4], W[2], 
      W[2], W[3]] - 9*INT[W[1], W[4], W[4], W[2], W[3], W[1]] + 
     INT[W[1], W[4], W[4], W[2], W[3], W[2]] + 
     8*INT[W[1], W[4], W[4], W[2], W[3], W[3]] - 
     2*INT[W[1], W[4], W[4], W[2], W[4], W[2]] + 
     2*INT[W[1], W[4], W[4], W[2], W[4], W[3]] - 
     9*INT[W[1], W[4], W[4], W[3], W[1], W[2]] + 
     9*INT[W[1], W[4], W[4], W[3], W[1], W[3]] - 
     9*INT[W[1], W[4], W[4], W[3], W[2], W[1]] + 
     8*INT[W[1], W[4], W[4], W[3], W[2], W[2]] + INT[W[1], W[4], W[4], W[3], 
      W[2], W[3]] + 9*INT[W[1], W[4], W[4], W[3], W[3], W[1]] - 
     INT[W[1], W[4], W[4], W[3], W[3], W[2]] - 
     8*INT[W[1], W[4], W[4], W[3], W[3], W[3]] + 
     2*INT[W[1], W[4], W[4], W[3], W[4], W[2]] - 
     2*INT[W[1], W[4], W[4], W[3], W[4], W[3]] - 
     9*INT[W[1], W[4], W[4], W[4], W[2], W[2]] + 
     9*INT[W[1], W[4], W[4], W[4], W[2], W[3]] + 
     9*INT[W[1], W[4], W[4], W[4], W[3], W[2]] - 
     9*INT[W[1], W[4], W[4], W[4], W[3], W[3]] + 
     4*INT[W[2], W[1], W[1], W[1], W[2], W[2]] - 
     4*INT[W[2], W[1], W[1], W[1], W[2], W[3]] + 
     2*INT[W[2], W[1], W[1], W[1], W[3], W[2]] - 
     2*INT[W[2], W[1], W[1], W[1], W[3], W[3]] - 
     6*INT[W[2], W[1], W[1], W[1], W[4], W[2]] + 
     6*INT[W[2], W[1], W[1], W[1], W[4], W[3]] + 
     4*INT[W[2], W[1], W[1], W[2], W[1], W[2]] - 
     4*INT[W[2], W[1], W[1], W[2], W[1], W[3]] + 
     4*INT[W[2], W[1], W[1], W[2], W[2], W[1]] - 
     4*INT[W[2], W[1], W[1], W[2], W[2], W[3]] - 
     4*INT[W[2], W[1], W[1], W[2], W[3], W[1]] - 
     4*INT[W[2], W[1], W[1], W[2], W[3], W[2]] + 
     8*INT[W[2], W[1], W[1], W[2], W[3], W[3]] + 
     2*INT[W[2], W[1], W[1], W[3], W[1], W[2]] - 
     2*INT[W[2], W[1], W[1], W[3], W[1], W[3]] + 
     2*INT[W[2], W[1], W[1], W[3], W[2], W[1]] - INT[W[2], W[1], W[1], W[3], 
      W[2], W[2]] - INT[W[2], W[1], W[1], W[3], W[2], W[3]] - 
     2*INT[W[2], W[1], W[1], W[3], W[3], W[1]] - INT[W[2], W[1], W[1], W[3], 
      W[3], W[2]] + 3*INT[W[2], W[1], W[1], W[3], W[3], W[3]] - 
     6*INT[W[2], W[1], W[1], W[4], W[1], W[2]] + 
     6*INT[W[2], W[1], W[1], W[4], W[1], W[3]] - 
     6*INT[W[2], W[1], W[1], W[4], W[2], W[1]] - 
     3*INT[W[2], W[1], W[1], W[4], W[2], W[2]] + 
     9*INT[W[2], W[1], W[1], W[4], W[2], W[3]] + 
     6*INT[W[2], W[1], W[1], W[4], W[3], W[1]] + 
     3*INT[W[2], W[1], W[1], W[4], W[3], W[2]] - 
     9*INT[W[2], W[1], W[1], W[4], W[3], W[3]] + 
     6*INT[W[2], W[1], W[1], W[4], W[4], W[2]] - 
     6*INT[W[2], W[1], W[1], W[4], W[4], W[3]] + 
     4*INT[W[2], W[1], W[2], W[1], W[1], W[2]] - 
     4*INT[W[2], W[1], W[2], W[1], W[1], W[3]] + 
     4*INT[W[2], W[1], W[2], W[1], W[2], W[1]] - 
     4*INT[W[2], W[1], W[2], W[1], W[2], W[3]] - 
     4*INT[W[2], W[1], W[2], W[1], W[3], W[1]] - 
     4*INT[W[2], W[1], W[2], W[1], W[3], W[2]] + 
     8*INT[W[2], W[1], W[2], W[1], W[3], W[3]] + 
     4*INT[W[2], W[1], W[2], W[2], W[1], W[1]] - 
     4*INT[W[2], W[1], W[2], W[2], W[1], W[3]] + 
     2*INT[W[2], W[1], W[2], W[2], W[3], W[1]] - 
     2*INT[W[2], W[1], W[2], W[2], W[3], W[3]] - 
     6*INT[W[2], W[1], W[2], W[2], W[5], W[1]] + 
     6*INT[W[2], W[1], W[2], W[2], W[5], W[3]] - INT[W[2], W[1], W[2], W[3], 
      W[1], W[1]] + 2*INT[W[2], W[1], W[2], W[3], W[1], W[2]] - 
     INT[W[2], W[1], W[2], W[3], W[1], W[3]] + 
     2*INT[W[2], W[1], W[2], W[3], W[2], W[1]] - 
     2*INT[W[2], W[1], W[2], W[3], W[2], W[3]] - INT[W[2], W[1], W[2], W[3], 
      W[3], W[1]] - 2*INT[W[2], W[1], W[2], W[3], W[3], W[2]] + 
     3*INT[W[2], W[1], W[2], W[3], W[3], W[3]] - 
     3*INT[W[2], W[1], W[2], W[5], W[1], W[1]] - 
     6*INT[W[2], W[1], W[2], W[5], W[1], W[2]] + 
     9*INT[W[2], W[1], W[2], W[5], W[1], W[3]] - 
     6*INT[W[2], W[1], W[2], W[5], W[2], W[1]] + 
     6*INT[W[2], W[1], W[2], W[5], W[2], W[3]] + 
     3*INT[W[2], W[1], W[2], W[5], W[3], W[1]] + 
     6*INT[W[2], W[1], W[2], W[5], W[3], W[2]] - 
     9*INT[W[2], W[1], W[2], W[5], W[3], W[3]] + 
     6*INT[W[2], W[1], W[2], W[5], W[5], W[1]] - 
     6*INT[W[2], W[1], W[2], W[5], W[5], W[3]] - 
     9*INT[W[2], W[1], W[3], W[1], W[1], W[1]] + 
     4*INT[W[2], W[1], W[3], W[1], W[1], W[2]] + 
     5*INT[W[2], W[1], W[3], W[1], W[1], W[3]] + 
     4*INT[W[2], W[1], W[3], W[1], W[2], W[1]] + INT[W[2], W[1], W[3], W[1], 
      W[2], W[2]] - 5*INT[W[2], W[1], W[3], W[1], W[2], W[3]] + 
     5*INT[W[2], W[1], W[3], W[1], W[3], W[1]] - 
     5*INT[W[2], W[1], W[3], W[1], W[3], W[2]] + INT[W[2], W[1], W[3], W[2], 
      W[1], W[1]] + 4*INT[W[2], W[1], W[3], W[2], W[1], W[2]] - 
     5*INT[W[2], W[1], W[3], W[2], W[1], W[3]] + 
     4*INT[W[2], W[1], W[3], W[2], W[2], W[1]] - 
     9*INT[W[2], W[1], W[3], W[2], W[2], W[2]] + 
     5*INT[W[2], W[1], W[3], W[2], W[2], W[3]] - 
     5*INT[W[2], W[1], W[3], W[2], W[3], W[1]] + 
     5*INT[W[2], W[1], W[3], W[2], W[3], W[2]] + 
     2*INT[W[2], W[1], W[3], W[3], W[1], W[1]] - 
     5*INT[W[2], W[1], W[3], W[3], W[1], W[2]] + 
     3*INT[W[2], W[1], W[3], W[3], W[1], W[3]] - 
     5*INT[W[2], W[1], W[3], W[3], W[2], W[1]] + 
     2*INT[W[2], W[1], W[3], W[3], W[2], W[2]] + 
     3*INT[W[2], W[1], W[3], W[3], W[2], W[3]] + 
     3*INT[W[2], W[1], W[3], W[3], W[3], W[1]] + 
     3*INT[W[2], W[1], W[3], W[3], W[3], W[2]] - 
     6*INT[W[2], W[1], W[3], W[3], W[3], W[3]] + 
     3*INT[W[2], W[1], W[3], W[4], W[2], W[2]] - 
     3*INT[W[2], W[1], W[3], W[4], W[2], W[3]] - 
     3*INT[W[2], W[1], W[3], W[4], W[3], W[2]] + 
     3*INT[W[2], W[1], W[3], W[4], W[3], W[3]] + 
     3*INT[W[2], W[1], W[3], W[5], W[1], W[1]] - 
     3*INT[W[2], W[1], W[3], W[5], W[1], W[3]] - 
     3*INT[W[2], W[1], W[3], W[5], W[3], W[1]] + 
     3*INT[W[2], W[1], W[3], W[5], W[3], W[3]] + 
     3*INT[W[2], W[1], W[3], W[6], W[1], W[1]] - 
     3*INT[W[2], W[1], W[3], W[6], W[1], W[2]] - 
     3*INT[W[2], W[1], W[3], W[6], W[2], W[1]] + 
     3*INT[W[2], W[1], W[3], W[6], W[2], W[2]] - 
     2*INT[W[2], W[1], W[4], W[1], W[1], W[2]] + 
     2*INT[W[2], W[1], W[4], W[1], W[1], W[3]] - 
     2*INT[W[2], W[1], W[4], W[1], W[2], W[1]] - 
     2*INT[W[2], W[1], W[4], W[1], W[2], W[2]] + 
     4*INT[W[2], W[1], W[4], W[1], W[2], W[3]] + 
     2*INT[W[2], W[1], W[4], W[1], W[3], W[1]] + 
     2*INT[W[2], W[1], W[4], W[1], W[3], W[2]] - 
     4*INT[W[2], W[1], W[4], W[1], W[3], W[3]] + 
     2*INT[W[2], W[1], W[4], W[1], W[4], W[2]] - 
     2*INT[W[2], W[1], W[4], W[1], W[4], W[3]] - 
     2*INT[W[2], W[1], W[4], W[2], W[1], W[1]] - 
     2*INT[W[2], W[1], W[4], W[2], W[1], W[2]] + 
     4*INT[W[2], W[1], W[4], W[2], W[1], W[3]] - 
     2*INT[W[2], W[1], W[4], W[2], W[2], W[1]] + 
     9*INT[W[2], W[1], W[4], W[2], W[2], W[2]] - 
     7*INT[W[2], W[1], W[4], W[2], W[2], W[3]] + 
     4*INT[W[2], W[1], W[4], W[2], W[3], W[1]] - 
     7*INT[W[2], W[1], W[4], W[2], W[3], W[2]] + 
     3*INT[W[2], W[1], W[4], W[2], W[3], W[3]] + 
     2*INT[W[2], W[1], W[4], W[3], W[1], W[1]] + 
     2*INT[W[2], W[1], W[4], W[3], W[1], W[2]] - 
     4*INT[W[2], W[1], W[4], W[3], W[1], W[3]] + 
     2*INT[W[2], W[1], W[4], W[3], W[2], W[1]] - 
     6*INT[W[2], W[1], W[4], W[3], W[2], W[2]] + 
     4*INT[W[2], W[1], W[4], W[3], W[2], W[3]] - 
     4*INT[W[2], W[1], W[4], W[3], W[3], W[1]] + 
     4*INT[W[2], W[1], W[4], W[3], W[3], W[2]] + 
     2*INT[W[2], W[1], W[4], W[4], W[1], W[2]] - 
     2*INT[W[2], W[1], W[4], W[4], W[1], W[3]] + 
     2*INT[W[2], W[1], W[4], W[4], W[2], W[1]] - INT[W[2], W[1], W[4], W[4], 
      W[2], W[2]] - INT[W[2], W[1], W[4], W[4], W[2], W[3]] - 
     2*INT[W[2], W[1], W[4], W[4], W[3], W[1]] + INT[W[2], W[1], W[4], W[4], 
      W[3], W[2]] + INT[W[2], W[1], W[4], W[4], W[3], W[3]] - 
     2*INT[W[2], W[1], W[4], W[4], W[4], W[2]] + 
     2*INT[W[2], W[1], W[4], W[4], W[4], W[3]] + 
     9*INT[W[2], W[1], W[5], W[1], W[1], W[1]] - 
     2*INT[W[2], W[1], W[5], W[1], W[1], W[2]] - 
     7*INT[W[2], W[1], W[5], W[1], W[1], W[3]] - 
     2*INT[W[2], W[1], W[5], W[1], W[2], W[1]] - 
     2*INT[W[2], W[1], W[5], W[1], W[2], W[2]] + 
     4*INT[W[2], W[1], W[5], W[1], W[2], W[3]] - 
     7*INT[W[2], W[1], W[5], W[1], W[3], W[1]] + 
     4*INT[W[2], W[1], W[5], W[1], W[3], W[2]] + 
     3*INT[W[2], W[1], W[5], W[1], W[3], W[3]] - 
     2*INT[W[2], W[1], W[5], W[2], W[1], W[1]] - 
     2*INT[W[2], W[1], W[5], W[2], W[1], W[2]] + 
     4*INT[W[2], W[1], W[5], W[2], W[1], W[3]] - 
     2*INT[W[2], W[1], W[5], W[2], W[2], W[1]] + 
     2*INT[W[2], W[1], W[5], W[2], W[2], W[3]] + 
     2*INT[W[2], W[1], W[5], W[2], W[3], W[1]] + 
     2*INT[W[2], W[1], W[5], W[2], W[3], W[2]] - 
     4*INT[W[2], W[1], W[5], W[2], W[3], W[3]] + 
     2*INT[W[2], W[1], W[5], W[2], W[5], W[1]] - 
     2*INT[W[2], W[1], W[5], W[2], W[5], W[3]] - 
     6*INT[W[2], W[1], W[5], W[3], W[1], W[1]] + 
     2*INT[W[2], W[1], W[5], W[3], W[1], W[2]] + 
     4*INT[W[2], W[1], W[5], W[3], W[1], W[3]] + 
     2*INT[W[2], W[1], W[5], W[3], W[2], W[1]] + 
     2*INT[W[2], W[1], W[5], W[3], W[2], W[2]] - 
     4*INT[W[2], W[1], W[5], W[3], W[2], W[3]] + 
     4*INT[W[2], W[1], W[5], W[3], W[3], W[1]] - 
     4*INT[W[2], W[1], W[5], W[3], W[3], W[2]] - INT[W[2], W[1], W[5], W[5], 
      W[1], W[1]] + 2*INT[W[2], W[1], W[5], W[5], W[1], W[2]] - 
     INT[W[2], W[1], W[5], W[5], W[1], W[3]] + 
     2*INT[W[2], W[1], W[5], W[5], W[2], W[1]] - 
     2*INT[W[2], W[1], W[5], W[5], W[2], W[3]] + INT[W[2], W[1], W[5], W[5], 
      W[3], W[1]] - 2*INT[W[2], W[1], W[5], W[5], W[3], W[2]] + 
     INT[W[2], W[1], W[5], W[5], W[3], W[3]] - 
     2*INT[W[2], W[1], W[5], W[5], W[5], W[1]] + 
     2*INT[W[2], W[1], W[5], W[5], W[5], W[3]] + 
     4*INT[W[2], W[2], W[1], W[1], W[1], W[2]] - 
     4*INT[W[2], W[2], W[1], W[1], W[1], W[3]] + 
     4*INT[W[2], W[2], W[1], W[1], W[2], W[1]] - 
     4*INT[W[2], W[2], W[1], W[1], W[2], W[3]] - 
     4*INT[W[2], W[2], W[1], W[1], W[3], W[1]] - 
     4*INT[W[2], W[2], W[1], W[1], W[3], W[2]] + 
     8*INT[W[2], W[2], W[1], W[1], W[3], W[3]] + 
     4*INT[W[2], W[2], W[1], W[2], W[1], W[1]] - 
     4*INT[W[2], W[2], W[1], W[2], W[1], W[3]] + 
     2*INT[W[2], W[2], W[1], W[2], W[3], W[1]] - 
     2*INT[W[2], W[2], W[1], W[2], W[3], W[3]] - 
     6*INT[W[2], W[2], W[1], W[2], W[5], W[1]] + 
     6*INT[W[2], W[2], W[1], W[2], W[5], W[3]] - INT[W[2], W[2], W[1], W[3], 
      W[1], W[1]] + 2*INT[W[2], W[2], W[1], W[3], W[1], W[2]] - 
     INT[W[2], W[2], W[1], W[3], W[1], W[3]] + 
     2*INT[W[2], W[2], W[1], W[3], W[2], W[1]] - 
     2*INT[W[2], W[2], W[1], W[3], W[2], W[3]] - INT[W[2], W[2], W[1], W[3], 
      W[3], W[1]] - 2*INT[W[2], W[2], W[1], W[3], W[3], W[2]] + 
     3*INT[W[2], W[2], W[1], W[3], W[3], W[3]] - 
     3*INT[W[2], W[2], W[1], W[5], W[1], W[1]] - 
     6*INT[W[2], W[2], W[1], W[5], W[1], W[2]] + 
     9*INT[W[2], W[2], W[1], W[5], W[1], W[3]] - 
     6*INT[W[2], W[2], W[1], W[5], W[2], W[1]] + 
     6*INT[W[2], W[2], W[1], W[5], W[2], W[3]] + 
     3*INT[W[2], W[2], W[1], W[5], W[3], W[1]] + 
     6*INT[W[2], W[2], W[1], W[5], W[3], W[2]] - 
     9*INT[W[2], W[2], W[1], W[5], W[3], W[3]] + 
     6*INT[W[2], W[2], W[1], W[5], W[5], W[1]] - 
     6*INT[W[2], W[2], W[1], W[5], W[5], W[3]] + 
     4*INT[W[2], W[2], W[2], W[1], W[1], W[1]] - 
     4*INT[W[2], W[2], W[2], W[1], W[1], W[3]] + 
     2*INT[W[2], W[2], W[2], W[1], W[3], W[1]] - 
     2*INT[W[2], W[2], W[2], W[1], W[3], W[3]] - 
     6*INT[W[2], W[2], W[2], W[1], W[5], W[1]] + 
     6*INT[W[2], W[2], W[2], W[1], W[5], W[3]] - 
     2*INT[W[2], W[2], W[2], W[3], W[1], W[1]] + 
     2*INT[W[2], W[2], W[2], W[3], W[1], W[3]] - 
     4*INT[W[2], W[2], W[2], W[3], W[3], W[1]] + 
     4*INT[W[2], W[2], W[2], W[3], W[3], W[3]] + 
     6*INT[W[2], W[2], W[2], W[3], W[5], W[1]] - 
     6*INT[W[2], W[2], W[2], W[3], W[5], W[3]] - 
     2*INT[W[2], W[2], W[2], W[5], W[1], W[1]] + 
     2*INT[W[2], W[2], W[2], W[5], W[1], W[3]] + 
     2*INT[W[2], W[2], W[2], W[5], W[3], W[1]] - 
     2*INT[W[2], W[2], W[2], W[5], W[3], W[3]] + 
     3*INT[W[2], W[2], W[3], W[1], W[1], W[1]] - 
     2*INT[W[2], W[2], W[3], W[1], W[1], W[2]] - INT[W[2], W[2], W[3], W[1], 
      W[1], W[3]] - 2*INT[W[2], W[2], W[3], W[1], W[2], W[1]] + 
     2*INT[W[2], W[2], W[3], W[1], W[2], W[3]] - INT[W[2], W[2], W[3], W[1], 
      W[3], W[1]] + 2*INT[W[2], W[2], W[3], W[1], W[3], W[2]] - 
     INT[W[2], W[2], W[3], W[1], W[3], W[3]] - 
     2*INT[W[2], W[2], W[3], W[2], W[1], W[1]] + 
     2*INT[W[2], W[2], W[3], W[2], W[1], W[3]] - 
     4*INT[W[2], W[2], W[3], W[2], W[3], W[1]] + 
     4*INT[W[2], W[2], W[3], W[2], W[3], W[3]] + 
     6*INT[W[2], W[2], W[3], W[2], W[5], W[1]] - 
     6*INT[W[2], W[2], W[3], W[2], W[5], W[3]] + 
     8*INT[W[2], W[2], W[3], W[3], W[1], W[1]] - 
     4*INT[W[2], W[2], W[3], W[3], W[1], W[2]] - 
     4*INT[W[2], W[2], W[3], W[3], W[1], W[3]] - 
     4*INT[W[2], W[2], W[3], W[3], W[2], W[1]] + 
     4*INT[W[2], W[2], W[3], W[3], W[2], W[3]] - 
     4*INT[W[2], W[2], W[3], W[3], W[3], W[1]] + 
     4*INT[W[2], W[2], W[3], W[3], W[3], W[2]] - 
     9*INT[W[2], W[2], W[3], W[5], W[1], W[1]] + 
     6*INT[W[2], W[2], W[3], W[5], W[1], W[2]] + 
     3*INT[W[2], W[2], W[3], W[5], W[1], W[3]] + 
     6*INT[W[2], W[2], W[3], W[5], W[2], W[1]] - 
     6*INT[W[2], W[2], W[3], W[5], W[2], W[3]] + 
     9*INT[W[2], W[2], W[3], W[5], W[3], W[1]] - 
     6*INT[W[2], W[2], W[3], W[5], W[3], W[2]] - 
     3*INT[W[2], W[2], W[3], W[5], W[3], W[3]] - 
     6*INT[W[2], W[2], W[3], W[5], W[5], W[1]] + 
     6*INT[W[2], W[2], W[3], W[5], W[5], W[3]] - 
     7*INT[W[2], W[2], W[5], W[1], W[1], W[1]] - 
     2*INT[W[2], W[2], W[5], W[1], W[1], W[2]] + 
     9*INT[W[2], W[2], W[5], W[1], W[1], W[3]] - 
     2*INT[W[2], W[2], W[5], W[1], W[2], W[1]] + 
     2*INT[W[2], W[2], W[5], W[1], W[2], W[3]] + 
     3*INT[W[2], W[2], W[5], W[1], W[3], W[1]] + 
     2*INT[W[2], W[2], W[5], W[1], W[3], W[2]] - 
     5*INT[W[2], W[2], W[5], W[1], W[3], W[3]] + 
     6*INT[W[2], W[2], W[5], W[1], W[5], W[1]] - 
     6*INT[W[2], W[2], W[5], W[1], W[5], W[3]] - 
     2*INT[W[2], W[2], W[5], W[2], W[1], W[1]] + 
     2*INT[W[2], W[2], W[5], W[2], W[1], W[3]] + 
     2*INT[W[2], W[2], W[5], W[2], W[3], W[1]] - 
     2*INT[W[2], W[2], W[5], W[2], W[3], W[3]] - 
     5*INT[W[2], W[2], W[5], W[3], W[1], W[1]] + 
     2*INT[W[2], W[2], W[5], W[3], W[1], W[2]] + 
     3*INT[W[2], W[2], W[5], W[3], W[1], W[3]] + 
     2*INT[W[2], W[2], W[5], W[3], W[2], W[1]] - 
     2*INT[W[2], W[2], W[5], W[3], W[2], W[3]] + 
     9*INT[W[2], W[2], W[5], W[3], W[3], W[1]] - 
     2*INT[W[2], W[2], W[5], W[3], W[3], W[2]] - 
     7*INT[W[2], W[2], W[5], W[3], W[3], W[3]] - 
     6*INT[W[2], W[2], W[5], W[3], W[5], W[1]] + 
     6*INT[W[2], W[2], W[5], W[3], W[5], W[3]] + 
     14*INT[W[2], W[2], W[5], W[5], W[1], W[1]] - 
     14*INT[W[2], W[2], W[5], W[5], W[1], W[3]] - 
     14*INT[W[2], W[2], W[5], W[5], W[3], W[1]] + 
     14*INT[W[2], W[2], W[5], W[5], W[3], W[3]] - 
     6*INT[W[2], W[3], W[1], W[1], W[1], W[1]] + 
     3*INT[W[2], W[3], W[1], W[1], W[1], W[2]] + 
     3*INT[W[2], W[3], W[1], W[1], W[1], W[3]] + 
     3*INT[W[2], W[3], W[1], W[1], W[2], W[1]] + 
     2*INT[W[2], W[3], W[1], W[1], W[2], W[2]] - 
     5*INT[W[2], W[3], W[1], W[1], W[2], W[3]] + 
     3*INT[W[2], W[3], W[1], W[1], W[3], W[1]] - 
     5*INT[W[2], W[3], W[1], W[1], W[3], W[2]] + 
     2*INT[W[2], W[3], W[1], W[1], W[3], W[3]] + 
     5*INT[W[2], W[3], W[1], W[2], W[1], W[2]] - 
     5*INT[W[2], W[3], W[1], W[2], W[1], W[3]] + 
     5*INT[W[2], W[3], W[1], W[2], W[2], W[1]] - 
     9*INT[W[2], W[3], W[1], W[2], W[2], W[2]] + 
     4*INT[W[2], W[3], W[1], W[2], W[2], W[3]] - 
     5*INT[W[2], W[3], W[1], W[2], W[3], W[1]] + 
     4*INT[W[2], W[3], W[1], W[2], W[3], W[2]] + INT[W[2], W[3], W[1], W[2], 
      W[3], W[3]] - 5*INT[W[2], W[3], W[1], W[3], W[1], W[2]] + 
     5*INT[W[2], W[3], W[1], W[3], W[1], W[3]] - 
     5*INT[W[2], W[3], W[1], W[3], W[2], W[1]] + INT[W[2], W[3], W[1], W[3], 
      W[2], W[2]] + 4*INT[W[2], W[3], W[1], W[3], W[2], W[3]] + 
     5*INT[W[2], W[3], W[1], W[3], W[3], W[1]] + 
     4*INT[W[2], W[3], W[1], W[3], W[3], W[2]] - 
     9*INT[W[2], W[3], W[1], W[3], W[3], W[3]] + 
     3*INT[W[2], W[3], W[1], W[4], W[2], W[2]] - 
     3*INT[W[2], W[3], W[1], W[4], W[2], W[3]] - 
     3*INT[W[2], W[3], W[1], W[4], W[3], W[2]] + 
     3*INT[W[2], W[3], W[1], W[4], W[3], W[3]] + 
     3*INT[W[2], W[3], W[1], W[5], W[1], W[1]] - 
     3*INT[W[2], W[3], W[1], W[5], W[1], W[3]] - 
     3*INT[W[2], W[3], W[1], W[5], W[3], W[1]] + 
     3*INT[W[2], W[3], W[1], W[5], W[3], W[3]] + 
     3*INT[W[2], W[3], W[1], W[6], W[1], W[1]] - 
     3*INT[W[2], W[3], W[1], W[6], W[1], W[2]] - 
     3*INT[W[2], W[3], W[1], W[6], W[2], W[1]] + 
     3*INT[W[2], W[3], W[1], W[6], W[2], W[2]] + 
     3*INT[W[2], W[3], W[2], W[1], W[1], W[1]] - 
     2*INT[W[2], W[3], W[2], W[1], W[1], W[2]] - INT[W[2], W[3], W[2], W[1], 
      W[1], W[3]] - 2*INT[W[2], W[3], W[2], W[1], W[2], W[1]] + 
     2*INT[W[2], W[3], W[2], W[1], W[2], W[3]] - INT[W[2], W[3], W[2], W[1], 
      W[3], W[1]] + 2*INT[W[2], W[3], W[2], W[1], W[3], W[2]] - 
     INT[W[2], W[3], W[2], W[1], W[3], W[3]] - 
     2*INT[W[2], W[3], W[2], W[2], W[1], W[1]] + 
     2*INT[W[2], W[3], W[2], W[2], W[1], W[3]] - 
     4*INT[W[2], W[3], W[2], W[2], W[3], W[1]] + 
     4*INT[W[2], W[3], W[2], W[2], W[3], W[3]] + 
     6*INT[W[2], W[3], W[2], W[2], W[5], W[1]] - 
     6*INT[W[2], W[3], W[2], W[2], W[5], W[3]] + 
     8*INT[W[2], W[3], W[2], W[3], W[1], W[1]] - 
     4*INT[W[2], W[3], W[2], W[3], W[1], W[2]] - 
     4*INT[W[2], W[3], W[2], W[3], W[1], W[3]] - 
     4*INT[W[2], W[3], W[2], W[3], W[2], W[1]] + 
     4*INT[W[2], W[3], W[2], W[3], W[2], W[3]] - 
     4*INT[W[2], W[3], W[2], W[3], W[3], W[1]] + 
     4*INT[W[2], W[3], W[2], W[3], W[3], W[2]] - 
     9*INT[W[2], W[3], W[2], W[5], W[1], W[1]] + 
     6*INT[W[2], W[3], W[2], W[5], W[1], W[2]] + 
     3*INT[W[2], W[3], W[2], W[5], W[1], W[3]] + 
     6*INT[W[2], W[3], W[2], W[5], W[2], W[1]] - 
     6*INT[W[2], W[3], W[2], W[5], W[2], W[3]] + 
     9*INT[W[2], W[3], W[2], W[5], W[3], W[1]] - 
     6*INT[W[2], W[3], W[2], W[5], W[3], W[2]] - 
     3*INT[W[2], W[3], W[2], W[5], W[3], W[3]] - 
     6*INT[W[2], W[3], W[2], W[5], W[5], W[1]] + 
     6*INT[W[2], W[3], W[2], W[5], W[5], W[3]] + 
     3*INT[W[2], W[3], W[3], W[1], W[1], W[1]] - INT[W[2], W[3], W[3], W[1], 
      W[1], W[2]] - 2*INT[W[2], W[3], W[3], W[1], W[1], W[3]] - 
     INT[W[2], W[3], W[3], W[1], W[2], W[1]] - INT[W[2], W[3], W[3], W[1], 
      W[2], W[2]] + 2*INT[W[2], W[3], W[3], W[1], W[2], W[3]] - 
     2*INT[W[2], W[3], W[3], W[1], W[3], W[1]] + 
     2*INT[W[2], W[3], W[3], W[1], W[3], W[2]] + 
     8*INT[W[2], W[3], W[3], W[2], W[1], W[1]] - 
     4*INT[W[2], W[3], W[3], W[2], W[1], W[2]] - 
     4*INT[W[2], W[3], W[3], W[2], W[1], W[3]] - 
     4*INT[W[2], W[3], W[3], W[2], W[2], W[1]] + 
     4*INT[W[2], W[3], W[3], W[2], W[2], W[3]] - 
     4*INT[W[2], W[3], W[3], W[2], W[3], W[1]] + 
     4*INT[W[2], W[3], W[3], W[2], W[3], W[2]] - 
     2*INT[W[2], W[3], W[3], W[3], W[1], W[1]] + 
     2*INT[W[2], W[3], W[3], W[3], W[1], W[2]] - 
     4*INT[W[2], W[3], W[3], W[3], W[2], W[1]] + 
     4*INT[W[2], W[3], W[3], W[3], W[2], W[2]] + 
     6*INT[W[2], W[3], W[3], W[3], W[6], W[1]] - 
     6*INT[W[2], W[3], W[3], W[3], W[6], W[2]] - 
     9*INT[W[2], W[3], W[3], W[6], W[1], W[1]] + 
     3*INT[W[2], W[3], W[3], W[6], W[1], W[2]] + 
     6*INT[W[2], W[3], W[3], W[6], W[1], W[3]] + 
     9*INT[W[2], W[3], W[3], W[6], W[2], W[1]] - 
     3*INT[W[2], W[3], W[3], W[6], W[2], W[2]] - 
     6*INT[W[2], W[3], W[3], W[6], W[2], W[3]] + 
     6*INT[W[2], W[3], W[3], W[6], W[3], W[1]] - 
     6*INT[W[2], W[3], W[3], W[6], W[3], W[2]] - 
     6*INT[W[2], W[3], W[3], W[6], W[6], W[1]] + 
     6*INT[W[2], W[3], W[3], W[6], W[6], W[2]] - 
     4*INT[W[2], W[3], W[5], W[1], W[1], W[2]] + 
     4*INT[W[2], W[3], W[5], W[1], W[1], W[3]] - 
     4*INT[W[2], W[3], W[5], W[1], W[2], W[1]] + 
     2*INT[W[2], W[3], W[5], W[1], W[2], W[2]] + 
     2*INT[W[2], W[3], W[5], W[1], W[2], W[3]] + 
     4*INT[W[2], W[3], W[5], W[1], W[3], W[1]] + 
     2*INT[W[2], W[3], W[5], W[1], W[3], W[2]] - 
     6*INT[W[2], W[3], W[5], W[1], W[3], W[3]] - 
     4*INT[W[2], W[3], W[5], W[2], W[1], W[1]] + 
     2*INT[W[2], W[3], W[5], W[2], W[1], W[2]] + 
     2*INT[W[2], W[3], W[5], W[2], W[1], W[3]] + 
     2*INT[W[2], W[3], W[5], W[2], W[2], W[1]] - 
     2*INT[W[2], W[3], W[5], W[2], W[2], W[3]] + 
     4*INT[W[2], W[3], W[5], W[2], W[3], W[1]] - 
     2*INT[W[2], W[3], W[5], W[2], W[3], W[2]] - 
     2*INT[W[2], W[3], W[5], W[2], W[3], W[3]] - 
     2*INT[W[2], W[3], W[5], W[2], W[5], W[1]] + 
     2*INT[W[2], W[3], W[5], W[2], W[5], W[3]] + 
     3*INT[W[2], W[3], W[5], W[3], W[1], W[1]] + 
     4*INT[W[2], W[3], W[5], W[3], W[1], W[2]] - 
     7*INT[W[2], W[3], W[5], W[3], W[1], W[3]] + 
     4*INT[W[2], W[3], W[5], W[3], W[2], W[1]] - 
     2*INT[W[2], W[3], W[5], W[3], W[2], W[2]] - 
     2*INT[W[2], W[3], W[5], W[3], W[2], W[3]] - 
     7*INT[W[2], W[3], W[5], W[3], W[3], W[1]] - 
     2*INT[W[2], W[3], W[5], W[3], W[3], W[2]] + 
     9*INT[W[2], W[3], W[5], W[3], W[3], W[3]] + INT[W[2], W[3], W[5], W[5], 
      W[1], W[1]] - 2*INT[W[2], W[3], W[5], W[5], W[1], W[2]] + 
     INT[W[2], W[3], W[5], W[5], W[1], W[3]] - 
     2*INT[W[2], W[3], W[5], W[5], W[2], W[1]] + 
     2*INT[W[2], W[3], W[5], W[5], W[2], W[3]] - INT[W[2], W[3], W[5], W[5], 
      W[3], W[1]] + 2*INT[W[2], W[3], W[5], W[5], W[3], W[2]] - 
     INT[W[2], W[3], W[5], W[5], W[3], W[3]] + 
     2*INT[W[2], W[3], W[5], W[5], W[5], W[1]] - 
     2*INT[W[2], W[3], W[5], W[5], W[5], W[3]] + 
     4*INT[W[2], W[3], W[6], W[1], W[1], W[2]] - 
     4*INT[W[2], W[3], W[6], W[1], W[1], W[3]] + 
     4*INT[W[2], W[3], W[6], W[1], W[2], W[1]] - 
     6*INT[W[2], W[3], W[6], W[1], W[2], W[2]] + 
     2*INT[W[2], W[3], W[6], W[1], W[2], W[3]] - 
     4*INT[W[2], W[3], W[6], W[1], W[3], W[1]] + 
     2*INT[W[2], W[3], W[6], W[1], W[3], W[2]] + 
     2*INT[W[2], W[3], W[6], W[1], W[3], W[3]] + 
     3*INT[W[2], W[3], W[6], W[2], W[1], W[1]] - 
     7*INT[W[2], W[3], W[6], W[2], W[1], W[2]] + 
     4*INT[W[2], W[3], W[6], W[2], W[1], W[3]] - 
     7*INT[W[2], W[3], W[6], W[2], W[2], W[1]] + 
     9*INT[W[2], W[3], W[6], W[2], W[2], W[2]] - 
     2*INT[W[2], W[3], W[6], W[2], W[2], W[3]] + 
     4*INT[W[2], W[3], W[6], W[2], W[3], W[1]] - 
     2*INT[W[2], W[3], W[6], W[2], W[3], W[2]] - 
     2*INT[W[2], W[3], W[6], W[2], W[3], W[3]] - 
     4*INT[W[2], W[3], W[6], W[3], W[1], W[1]] + 
     2*INT[W[2], W[3], W[6], W[3], W[1], W[2]] + 
     2*INT[W[2], W[3], W[6], W[3], W[1], W[3]] + 
     4*INT[W[2], W[3], W[6], W[3], W[2], W[1]] - 
     2*INT[W[2], W[3], W[6], W[3], W[2], W[2]] - 
     2*INT[W[2], W[3], W[6], W[3], W[2], W[3]] + 
     2*INT[W[2], W[3], W[6], W[3], W[3], W[1]] - 
     2*INT[W[2], W[3], W[6], W[3], W[3], W[2]] - 
     2*INT[W[2], W[3], W[6], W[3], W[6], W[1]] + 
     2*INT[W[2], W[3], W[6], W[3], W[6], W[2]] + INT[W[2], W[3], W[6], W[6], 
      W[1], W[1]] + INT[W[2], W[3], W[6], W[6], W[1], W[2]] - 
     2*INT[W[2], W[3], W[6], W[6], W[1], W[3]] - INT[W[2], W[3], W[6], W[6], 
      W[2], W[1]] - INT[W[2], W[3], W[6], W[6], W[2], W[2]] + 
     2*INT[W[2], W[3], W[6], W[6], W[2], W[3]] - 
     2*INT[W[2], W[3], W[6], W[6], W[3], W[1]] + 
     2*INT[W[2], W[3], W[6], W[6], W[3], W[2]] + 
     2*INT[W[2], W[3], W[6], W[6], W[6], W[1]] - 
     2*INT[W[2], W[3], W[6], W[6], W[6], W[2]] + 
     6*INT[W[2], W[5], W[1], W[1], W[1], W[1]] - INT[W[2], W[5], W[1], W[1], 
      W[1], W[2]] - 5*INT[W[2], W[5], W[1], W[1], W[1], W[3]] - 
     INT[W[2], W[5], W[1], W[1], W[2], W[1]] - 
     3*INT[W[2], W[5], W[1], W[1], W[2], W[2]] + 
     4*INT[W[2], W[5], W[1], W[1], W[2], W[3]] - 
     5*INT[W[2], W[5], W[1], W[1], W[3], W[1]] + 
     4*INT[W[2], W[5], W[1], W[1], W[3], W[2]] + INT[W[2], W[5], W[1], W[1], 
      W[3], W[3]] - INT[W[2], W[5], W[1], W[2], W[1], W[1]] - 
     3*INT[W[2], W[5], W[1], W[2], W[1], W[2]] + 
     4*INT[W[2], W[5], W[1], W[2], W[1], W[3]] - 
     3*INT[W[2], W[5], W[1], W[2], W[2], W[1]] + 
     3*INT[W[2], W[5], W[1], W[2], W[2], W[3]] + 
     2*INT[W[2], W[5], W[1], W[2], W[3], W[1]] + 
     3*INT[W[2], W[5], W[1], W[2], W[3], W[2]] - 
     5*INT[W[2], W[5], W[1], W[2], W[3], W[3]] + 
     2*INT[W[2], W[5], W[1], W[2], W[5], W[1]] - 
     2*INT[W[2], W[5], W[1], W[2], W[5], W[3]] - 
     4*INT[W[2], W[5], W[1], W[3], W[1], W[1]] + 
     2*INT[W[2], W[5], W[1], W[3], W[1], W[2]] + 
     2*INT[W[2], W[5], W[1], W[3], W[1], W[3]] + 
     2*INT[W[2], W[5], W[1], W[3], W[2], W[1]] + 
     3*INT[W[2], W[5], W[1], W[3], W[2], W[2]] - 
     5*INT[W[2], W[5], W[1], W[3], W[2], W[3]] + 
     2*INT[W[2], W[5], W[1], W[3], W[3], W[1]] - 
     5*INT[W[2], W[5], W[1], W[3], W[3], W[2]] + 
     3*INT[W[2], W[5], W[1], W[3], W[3], W[3]] - INT[W[2], W[5], W[1], W[5], 
      W[1], W[1]] + 2*INT[W[2], W[5], W[1], W[5], W[1], W[2]] - 
     INT[W[2], W[5], W[1], W[5], W[1], W[3]] + 
     2*INT[W[2], W[5], W[1], W[5], W[2], W[1]] - 
     2*INT[W[2], W[5], W[1], W[5], W[2], W[3]] + INT[W[2], W[5], W[1], W[5], 
      W[3], W[1]] - 2*INT[W[2], W[5], W[1], W[5], W[3], W[2]] + 
     INT[W[2], W[5], W[1], W[5], W[3], W[3]] - 
     2*INT[W[2], W[5], W[1], W[5], W[5], W[1]] + 
     2*INT[W[2], W[5], W[1], W[5], W[5], W[3]] - INT[W[2], W[5], W[2], W[1], 
      W[1], W[1]] - 3*INT[W[2], W[5], W[2], W[1], W[1], W[2]] + 
     4*INT[W[2], W[5], W[2], W[1], W[1], W[3]] - 
     3*INT[W[2], W[5], W[2], W[1], W[2], W[1]] + 
     3*INT[W[2], W[5], W[2], W[1], W[2], W[3]] + 
     2*INT[W[2], W[5], W[2], W[1], W[3], W[1]] + 
     3*INT[W[2], W[5], W[2], W[1], W[3], W[2]] - 
     5*INT[W[2], W[5], W[2], W[1], W[3], W[3]] + 
     2*INT[W[2], W[5], W[2], W[1], W[5], W[1]] - 
     2*INT[W[2], W[5], W[2], W[1], W[5], W[3]] - 
     3*INT[W[2], W[5], W[2], W[2], W[1], W[1]] + 
     3*INT[W[2], W[5], W[2], W[2], W[1], W[3]] + 
     3*INT[W[2], W[5], W[2], W[2], W[3], W[1]] - 
     3*INT[W[2], W[5], W[2], W[2], W[3], W[3]] - 
     5*INT[W[2], W[5], W[2], W[3], W[1], W[1]] + 
     3*INT[W[2], W[5], W[2], W[3], W[1], W[2]] + 
     2*INT[W[2], W[5], W[2], W[3], W[1], W[3]] + 
     3*INT[W[2], W[5], W[2], W[3], W[2], W[1]] - 
     3*INT[W[2], W[5], W[2], W[3], W[2], W[3]] + 
     4*INT[W[2], W[5], W[2], W[3], W[3], W[1]] - 
     3*INT[W[2], W[5], W[2], W[3], W[3], W[2]] - INT[W[2], W[5], W[2], W[3], 
      W[3], W[3]] - 2*INT[W[2], W[5], W[2], W[3], W[5], W[1]] + 
     2*INT[W[2], W[5], W[2], W[3], W[5], W[3]] + 
     9*INT[W[2], W[5], W[2], W[5], W[1], W[1]] - 
     9*INT[W[2], W[5], W[2], W[5], W[1], W[3]] - 
     9*INT[W[2], W[5], W[2], W[5], W[3], W[1]] + 
     9*INT[W[2], W[5], W[2], W[5], W[3], W[3]] + 
     3*INT[W[2], W[5], W[3], W[1], W[1], W[1]] - 
     5*INT[W[2], W[5], W[3], W[1], W[1], W[2]] + 
     2*INT[W[2], W[5], W[3], W[1], W[1], W[3]] - 
     5*INT[W[2], W[5], W[3], W[1], W[2], W[1]] + 
     3*INT[W[2], W[5], W[3], W[1], W[2], W[2]] + 
     2*INT[W[2], W[5], W[3], W[1], W[2], W[3]] + 
     2*INT[W[2], W[5], W[3], W[1], W[3], W[1]] + 
     2*INT[W[2], W[5], W[3], W[1], W[3], W[2]] - 
     4*INT[W[2], W[5], W[3], W[1], W[3], W[3]] - 
     5*INT[W[2], W[5], W[3], W[2], W[1], W[1]] + 
     3*INT[W[2], W[5], W[3], W[2], W[1], W[2]] + 
     2*INT[W[2], W[5], W[3], W[2], W[1], W[3]] + 
     3*INT[W[2], W[5], W[3], W[2], W[2], W[1]] - 
     3*INT[W[2], W[5], W[3], W[2], W[2], W[3]] + 
     4*INT[W[2], W[5], W[3], W[2], W[3], W[1]] - 
     3*INT[W[2], W[5], W[3], W[2], W[3], W[2]] - INT[W[2], W[5], W[3], W[2], 
      W[3], W[3]] - 2*INT[W[2], W[5], W[3], W[2], W[5], W[1]] + 
     2*INT[W[2], W[5], W[3], W[2], W[5], W[3]] + INT[W[2], W[5], W[3], W[3], 
      W[1], W[1]] + 4*INT[W[2], W[5], W[3], W[3], W[1], W[2]] - 
     5*INT[W[2], W[5], W[3], W[3], W[1], W[3]] + 
     4*INT[W[2], W[5], W[3], W[3], W[2], W[1]] - 
     3*INT[W[2], W[5], W[3], W[3], W[2], W[2]] - INT[W[2], W[5], W[3], W[3], 
      W[2], W[3]] - 5*INT[W[2], W[5], W[3], W[3], W[3], W[1]] - 
     INT[W[2], W[5], W[3], W[3], W[3], W[2]] + 
     6*INT[W[2], W[5], W[3], W[3], W[3], W[3]] + INT[W[2], W[5], W[3], W[5], 
      W[1], W[1]] - 2*INT[W[2], W[5], W[3], W[5], W[1], W[2]] + 
     INT[W[2], W[5], W[3], W[5], W[1], W[3]] - 
     2*INT[W[2], W[5], W[3], W[5], W[2], W[1]] + 
     2*INT[W[2], W[5], W[3], W[5], W[2], W[3]] - INT[W[2], W[5], W[3], W[5], 
      W[3], W[1]] + 2*INT[W[2], W[5], W[3], W[5], W[3], W[2]] - 
     INT[W[2], W[5], W[3], W[5], W[3], W[3]] + 
     2*INT[W[2], W[5], W[3], W[5], W[5], W[1]] - 
     2*INT[W[2], W[5], W[3], W[5], W[5], W[3]] - 
     8*INT[W[2], W[5], W[5], W[1], W[1], W[1]] + 
     9*INT[W[2], W[5], W[5], W[1], W[1], W[2]] - INT[W[2], W[5], W[5], W[1], 
      W[1], W[3]] + 9*INT[W[2], W[5], W[5], W[1], W[2], W[1]] - 
     9*INT[W[2], W[5], W[5], W[1], W[2], W[3]] + INT[W[2], W[5], W[5], W[1], 
      W[3], W[1]] - 9*INT[W[2], W[5], W[5], W[1], W[3], W[2]] + 
     8*INT[W[2], W[5], W[5], W[1], W[3], W[3]] - 
     2*INT[W[2], W[5], W[5], W[1], W[5], W[1]] + 
     2*INT[W[2], W[5], W[5], W[1], W[5], W[3]] + 
     9*INT[W[2], W[5], W[5], W[2], W[1], W[1]] - 
     9*INT[W[2], W[5], W[5], W[2], W[1], W[3]] - 
     9*INT[W[2], W[5], W[5], W[2], W[3], W[1]] + 
     9*INT[W[2], W[5], W[5], W[2], W[3], W[3]] + 
     8*INT[W[2], W[5], W[5], W[3], W[1], W[1]] - 
     9*INT[W[2], W[5], W[5], W[3], W[1], W[2]] + INT[W[2], W[5], W[5], W[3], 
      W[1], W[3]] - 9*INT[W[2], W[5], W[5], W[3], W[2], W[1]] + 
     9*INT[W[2], W[5], W[5], W[3], W[2], W[3]] - INT[W[2], W[5], W[5], W[3], 
      W[3], W[1]] + 9*INT[W[2], W[5], W[5], W[3], W[3], W[2]] - 
     8*INT[W[2], W[5], W[5], W[3], W[3], W[3]] + 
     2*INT[W[2], W[5], W[5], W[3], W[5], W[1]] - 
     2*INT[W[2], W[5], W[5], W[3], W[5], W[3]] - 
     9*INT[W[2], W[5], W[5], W[5], W[1], W[1]] + 
     9*INT[W[2], W[5], W[5], W[5], W[1], W[3]] + 
     9*INT[W[2], W[5], W[5], W[5], W[3], W[1]] - 
     9*INT[W[2], W[5], W[5], W[5], W[3], W[3]] - 
     2*INT[W[3], W[1], W[1], W[1], W[2], W[2]] + 
     2*INT[W[3], W[1], W[1], W[1], W[2], W[3]] - 
     4*INT[W[3], W[1], W[1], W[1], W[3], W[2]] + 
     4*INT[W[3], W[1], W[1], W[1], W[3], W[3]] + 
     6*INT[W[3], W[1], W[1], W[1], W[4], W[2]] - 
     6*INT[W[3], W[1], W[1], W[1], W[4], W[3]] - 
     2*INT[W[3], W[1], W[1], W[2], W[1], W[2]] + 
     2*INT[W[3], W[1], W[1], W[2], W[1], W[3]] - 
     2*INT[W[3], W[1], W[1], W[2], W[2], W[1]] + 
     3*INT[W[3], W[1], W[1], W[2], W[2], W[2]] - INT[W[3], W[1], W[1], W[2], 
      W[2], W[3]] + 2*INT[W[3], W[1], W[1], W[2], W[3], W[1]] - 
     INT[W[3], W[1], W[1], W[2], W[3], W[2]] - INT[W[3], W[1], W[1], W[2], 
      W[3], W[3]] - 4*INT[W[3], W[1], W[1], W[3], W[1], W[2]] + 
     4*INT[W[3], W[1], W[1], W[3], W[1], W[3]] - 
     4*INT[W[3], W[1], W[1], W[3], W[2], W[1]] + 
     8*INT[W[3], W[1], W[1], W[3], W[2], W[2]] - 
     4*INT[W[3], W[1], W[1], W[3], W[2], W[3]] + 
     4*INT[W[3], W[1], W[1], W[3], W[3], W[1]] - 
     4*INT[W[3], W[1], W[1], W[3], W[3], W[2]] + 
     6*INT[W[3], W[1], W[1], W[4], W[1], W[2]] - 
     6*INT[W[3], W[1], W[1], W[4], W[1], W[3]] + 
     6*INT[W[3], W[1], W[1], W[4], W[2], W[1]] - 
     9*INT[W[3], W[1], W[1], W[4], W[2], W[2]] + 
     3*INT[W[3], W[1], W[1], W[4], W[2], W[3]] - 
     6*INT[W[3], W[1], W[1], W[4], W[3], W[1]] + 
     9*INT[W[3], W[1], W[1], W[4], W[3], W[2]] - 
     3*INT[W[3], W[1], W[1], W[4], W[3], W[3]] - 
     6*INT[W[3], W[1], W[1], W[4], W[4], W[2]] + 
     6*INT[W[3], W[1], W[1], W[4], W[4], W[3]] - 
     9*INT[W[3], W[1], W[2], W[1], W[1], W[1]] + 
     5*INT[W[3], W[1], W[2], W[1], W[1], W[2]] + 
     4*INT[W[3], W[1], W[2], W[1], W[1], W[3]] + 
     5*INT[W[3], W[1], W[2], W[1], W[2], W[1]] - 
     5*INT[W[3], W[1], W[2], W[1], W[2], W[3]] + 
     4*INT[W[3], W[1], W[2], W[1], W[3], W[1]] - 
     5*INT[W[3], W[1], W[2], W[1], W[3], W[2]] + INT[W[3], W[1], W[2], W[1], 
      W[3], W[3]] + 2*INT[W[3], W[1], W[2], W[2], W[1], W[1]] + 
     3*INT[W[3], W[1], W[2], W[2], W[1], W[2]] - 
     5*INT[W[3], W[1], W[2], W[2], W[1], W[3]] + 
     3*INT[W[3], W[1], W[2], W[2], W[2], W[1]] - 
     6*INT[W[3], W[1], W[2], W[2], W[2], W[2]] + 
     3*INT[W[3], W[1], W[2], W[2], W[2], W[3]] - 
     5*INT[W[3], W[1], W[2], W[2], W[3], W[1]] + 
     3*INT[W[3], W[1], W[2], W[2], W[3], W[2]] + 
     2*INT[W[3], W[1], W[2], W[2], W[3], W[3]] + INT[W[3], W[1], W[2], W[3], 
      W[1], W[1]] - 5*INT[W[3], W[1], W[2], W[3], W[1], W[2]] + 
     4*INT[W[3], W[1], W[2], W[3], W[1], W[3]] - 
     5*INT[W[3], W[1], W[2], W[3], W[2], W[1]] + 
     5*INT[W[3], W[1], W[2], W[3], W[2], W[3]] + 
     4*INT[W[3], W[1], W[2], W[3], W[3], W[1]] + 
     5*INT[W[3], W[1], W[2], W[3], W[3], W[2]] - 
     9*INT[W[3], W[1], W[2], W[3], W[3], W[3]] + 
     3*INT[W[3], W[1], W[2], W[4], W[2], W[2]] - 
     3*INT[W[3], W[1], W[2], W[4], W[2], W[3]] - 
     3*INT[W[3], W[1], W[2], W[4], W[3], W[2]] + 
     3*INT[W[3], W[1], W[2], W[4], W[3], W[3]] + 
     3*INT[W[3], W[1], W[2], W[5], W[1], W[1]] - 
     3*INT[W[3], W[1], W[2], W[5], W[1], W[3]] - 
     3*INT[W[3], W[1], W[2], W[5], W[3], W[1]] + 
     3*INT[W[3], W[1], W[2], W[5], W[3], W[3]] + 
     3*INT[W[3], W[1], W[2], W[6], W[1], W[1]] - 
     3*INT[W[3], W[1], W[2], W[6], W[1], W[2]] - 
     3*INT[W[3], W[1], W[2], W[6], W[2], W[1]] + 
     3*INT[W[3], W[1], W[2], W[6], W[2], W[2]] - 
     4*INT[W[3], W[1], W[3], W[1], W[1], W[2]] + 
     4*INT[W[3], W[1], W[3], W[1], W[1], W[3]] - 
     4*INT[W[3], W[1], W[3], W[1], W[2], W[1]] + 
     8*INT[W[3], W[1], W[3], W[1], W[2], W[2]] - 
     4*INT[W[3], W[1], W[3], W[1], W[2], W[3]] + 
     4*INT[W[3], W[1], W[3], W[1], W[3], W[1]] - 
     4*INT[W[3], W[1], W[3], W[1], W[3], W[2]] - INT[W[3], W[1], W[3], W[2], 
      W[1], W[1]] - INT[W[3], W[1], W[3], W[2], W[1], W[2]] + 
     2*INT[W[3], W[1], W[3], W[2], W[1], W[3]] - INT[W[3], W[1], W[3], W[2], 
      W[2], W[1]] + 3*INT[W[3], W[1], W[3], W[2], W[2], W[2]] - 
     2*INT[W[3], W[1], W[3], W[2], W[2], W[3]] + 
     2*INT[W[3], W[1], W[3], W[2], W[3], W[1]] - 
     2*INT[W[3], W[1], W[3], W[2], W[3], W[2]] + 
     4*INT[W[3], W[1], W[3], W[3], W[1], W[1]] - 
     4*INT[W[3], W[1], W[3], W[3], W[1], W[2]] + 
     2*INT[W[3], W[1], W[3], W[3], W[2], W[1]] - 
     2*INT[W[3], W[1], W[3], W[3], W[2], W[2]] - 
     6*INT[W[3], W[1], W[3], W[3], W[6], W[1]] + 
     6*INT[W[3], W[1], W[3], W[3], W[6], W[2]] - 
     3*INT[W[3], W[1], W[3], W[6], W[1], W[1]] + 
     9*INT[W[3], W[1], W[3], W[6], W[1], W[2]] - 
     6*INT[W[3], W[1], W[3], W[6], W[1], W[3]] + 
     3*INT[W[3], W[1], W[3], W[6], W[2], W[1]] - 
     9*INT[W[3], W[1], W[3], W[6], W[2], W[2]] + 
     6*INT[W[3], W[1], W[3], W[6], W[2], W[3]] - 
     6*INT[W[3], W[1], W[3], W[6], W[3], W[1]] + 
     6*INT[W[3], W[1], W[3], W[6], W[3], W[2]] + 
     6*INT[W[3], W[1], W[3], W[6], W[6], W[1]] - 
     6*INT[W[3], W[1], W[3], W[6], W[6], W[2]] + 
     2*INT[W[3], W[1], W[4], W[1], W[1], W[2]] - 
     2*INT[W[3], W[1], W[4], W[1], W[1], W[3]] + 
     2*INT[W[3], W[1], W[4], W[1], W[2], W[1]] - 
     4*INT[W[3], W[1], W[4], W[1], W[2], W[2]] + 
     2*INT[W[3], W[1], W[4], W[1], W[2], W[3]] - 
     2*INT[W[3], W[1], W[4], W[1], W[3], W[1]] + 
     4*INT[W[3], W[1], W[4], W[1], W[3], W[2]] - 
     2*INT[W[3], W[1], W[4], W[1], W[3], W[3]] - 
     2*INT[W[3], W[1], W[4], W[1], W[4], W[2]] + 
     2*INT[W[3], W[1], W[4], W[1], W[4], W[3]] + 
     2*INT[W[3], W[1], W[4], W[2], W[1], W[1]] - 
     4*INT[W[3], W[1], W[4], W[2], W[1], W[2]] + 
     2*INT[W[3], W[1], W[4], W[2], W[1], W[3]] - 
     4*INT[W[3], W[1], W[4], W[2], W[2], W[1]] + 
     4*INT[W[3], W[1], W[4], W[2], W[2], W[3]] + 
     2*INT[W[3], W[1], W[4], W[2], W[3], W[1]] + 
     4*INT[W[3], W[1], W[4], W[2], W[3], W[2]] - 
     6*INT[W[3], W[1], W[4], W[2], W[3], W[3]] - 
     2*INT[W[3], W[1], W[4], W[3], W[1], W[1]] + 
     4*INT[W[3], W[1], W[4], W[3], W[1], W[2]] - 
     2*INT[W[3], W[1], W[4], W[3], W[1], W[3]] + 
     4*INT[W[3], W[1], W[4], W[3], W[2], W[1]] + 
     3*INT[W[3], W[1], W[4], W[3], W[2], W[2]] - 
     7*INT[W[3], W[1], W[4], W[3], W[2], W[3]] - 
     2*INT[W[3], W[1], W[4], W[3], W[3], W[1]] - 
     7*INT[W[3], W[1], W[4], W[3], W[3], W[2]] + 
     9*INT[W[3], W[1], W[4], W[3], W[3], W[3]] - 
     2*INT[W[3], W[1], W[4], W[4], W[1], W[2]] + 
     2*INT[W[3], W[1], W[4], W[4], W[1], W[3]] - 
     2*INT[W[3], W[1], W[4], W[4], W[2], W[1]] + INT[W[3], W[1], W[4], W[4], 
      W[2], W[2]] + INT[W[3], W[1], W[4], W[4], W[2], W[3]] + 
     2*INT[W[3], W[1], W[4], W[4], W[3], W[1]] - INT[W[3], W[1], W[4], W[4], 
      W[3], W[2]] - INT[W[3], W[1], W[4], W[4], W[3], W[3]] + 
     2*INT[W[3], W[1], W[4], W[4], W[4], W[2]] - 
     2*INT[W[3], W[1], W[4], W[4], W[4], W[3]] + 
     9*INT[W[3], W[1], W[6], W[1], W[1], W[1]] - 
     7*INT[W[3], W[1], W[6], W[1], W[1], W[2]] - 
     2*INT[W[3], W[1], W[6], W[1], W[1], W[3]] - 
     7*INT[W[3], W[1], W[6], W[1], W[2], W[1]] + 
     3*INT[W[3], W[1], W[6], W[1], W[2], W[2]] + 
     4*INT[W[3], W[1], W[6], W[1], W[2], W[3]] - 
     2*INT[W[3], W[1], W[6], W[1], W[3], W[1]] + 
     4*INT[W[3], W[1], W[6], W[1], W[3], W[2]] - 
     2*INT[W[3], W[1], W[6], W[1], W[3], W[3]] - 
     6*INT[W[3], W[1], W[6], W[2], W[1], W[1]] + 
     4*INT[W[3], W[1], W[6], W[2], W[1], W[2]] + 
     2*INT[W[3], W[1], W[6], W[2], W[1], W[3]] + 
     4*INT[W[3], W[1], W[6], W[2], W[2], W[1]] - 
     4*INT[W[3], W[1], W[6], W[2], W[2], W[3]] + 
     2*INT[W[3], W[1], W[6], W[2], W[3], W[1]] - 
     4*INT[W[3], W[1], W[6], W[2], W[3], W[2]] + 
     2*INT[W[3], W[1], W[6], W[2], W[3], W[3]] - 
     2*INT[W[3], W[1], W[6], W[3], W[1], W[1]] + 
     4*INT[W[3], W[1], W[6], W[3], W[1], W[2]] - 
     2*INT[W[3], W[1], W[6], W[3], W[1], W[3]] + 
     2*INT[W[3], W[1], W[6], W[3], W[2], W[1]] - 
     4*INT[W[3], W[1], W[6], W[3], W[2], W[2]] + 
     2*INT[W[3], W[1], W[6], W[3], W[2], W[3]] - 
     2*INT[W[3], W[1], W[6], W[3], W[3], W[1]] + 
     2*INT[W[3], W[1], W[6], W[3], W[3], W[2]] + 
     2*INT[W[3], W[1], W[6], W[3], W[6], W[1]] - 
     2*INT[W[3], W[1], W[6], W[3], W[6], W[2]] - INT[W[3], W[1], W[6], W[6], 
      W[1], W[1]] - INT[W[3], W[1], W[6], W[6], W[1], W[2]] + 
     2*INT[W[3], W[1], W[6], W[6], W[1], W[3]] + INT[W[3], W[1], W[6], W[6], 
      W[2], W[1]] + INT[W[3], W[1], W[6], W[6], W[2], W[2]] - 
     2*INT[W[3], W[1], W[6], W[6], W[2], W[3]] + 
     2*INT[W[3], W[1], W[6], W[6], W[3], W[1]] - 
     2*INT[W[3], W[1], W[6], W[6], W[3], W[2]] - 
     2*INT[W[3], W[1], W[6], W[6], W[6], W[1]] + 
     2*INT[W[3], W[1], W[6], W[6], W[6], W[2]] - 
     6*INT[W[3], W[2], W[1], W[1], W[1], W[1]] + 
     3*INT[W[3], W[2], W[1], W[1], W[1], W[2]] + 
     3*INT[W[3], W[2], W[1], W[1], W[1], W[3]] + 
     3*INT[W[3], W[2], W[1], W[1], W[2], W[1]] + 
     2*INT[W[3], W[2], W[1], W[1], W[2], W[2]] - 
     5*INT[W[3], W[2], W[1], W[1], W[2], W[3]] + 
     3*INT[W[3], W[2], W[1], W[1], W[3], W[1]] - 
     5*INT[W[3], W[2], W[1], W[1], W[3], W[2]] + 
     2*INT[W[3], W[2], W[1], W[1], W[3], W[3]] + 
     5*INT[W[3], W[2], W[1], W[2], W[1], W[2]] - 
     5*INT[W[3], W[2], W[1], W[2], W[1], W[3]] + 
     5*INT[W[3], W[2], W[1], W[2], W[2], W[1]] - 
     9*INT[W[3], W[2], W[1], W[2], W[2], W[2]] + 
     4*INT[W[3], W[2], W[1], W[2], W[2], W[3]] - 
     5*INT[W[3], W[2], W[1], W[2], W[3], W[1]] + 
     4*INT[W[3], W[2], W[1], W[2], W[3], W[2]] + INT[W[3], W[2], W[1], W[2], 
      W[3], W[3]] - 5*INT[W[3], W[2], W[1], W[3], W[1], W[2]] + 
     5*INT[W[3], W[2], W[1], W[3], W[1], W[3]] - 
     5*INT[W[3], W[2], W[1], W[3], W[2], W[1]] + INT[W[3], W[2], W[1], W[3], 
      W[2], W[2]] + 4*INT[W[3], W[2], W[1], W[3], W[2], W[3]] + 
     5*INT[W[3], W[2], W[1], W[3], W[3], W[1]] + 
     4*INT[W[3], W[2], W[1], W[3], W[3], W[2]] - 
     9*INT[W[3], W[2], W[1], W[3], W[3], W[3]] + 
     3*INT[W[3], W[2], W[1], W[4], W[2], W[2]] - 
     3*INT[W[3], W[2], W[1], W[4], W[2], W[3]] - 
     3*INT[W[3], W[2], W[1], W[4], W[3], W[2]] + 
     3*INT[W[3], W[2], W[1], W[4], W[3], W[3]] + 
     3*INT[W[3], W[2], W[1], W[5], W[1], W[1]] - 
     3*INT[W[3], W[2], W[1], W[5], W[1], W[3]] - 
     3*INT[W[3], W[2], W[1], W[5], W[3], W[1]] + 
     3*INT[W[3], W[2], W[1], W[5], W[3], W[3]] + 
     3*INT[W[3], W[2], W[1], W[6], W[1], W[1]] - 
     3*INT[W[3], W[2], W[1], W[6], W[1], W[2]] - 
     3*INT[W[3], W[2], W[1], W[6], W[2], W[1]] + 
     3*INT[W[3], W[2], W[1], W[6], W[2], W[2]] + 
     3*INT[W[3], W[2], W[2], W[1], W[1], W[1]] - 
     2*INT[W[3], W[2], W[2], W[1], W[1], W[2]] - INT[W[3], W[2], W[2], W[1], 
      W[1], W[3]] - 2*INT[W[3], W[2], W[2], W[1], W[2], W[1]] + 
     2*INT[W[3], W[2], W[2], W[1], W[2], W[3]] - INT[W[3], W[2], W[2], W[1], 
      W[3], W[1]] + 2*INT[W[3], W[2], W[2], W[1], W[3], W[2]] - 
     INT[W[3], W[2], W[2], W[1], W[3], W[3]] - 
     2*INT[W[3], W[2], W[2], W[2], W[1], W[1]] + 
     2*INT[W[3], W[2], W[2], W[2], W[1], W[3]] - 
     4*INT[W[3], W[2], W[2], W[2], W[3], W[1]] + 
     4*INT[W[3], W[2], W[2], W[2], W[3], W[3]] + 
     6*INT[W[3], W[2], W[2], W[2], W[5], W[1]] - 
     6*INT[W[3], W[2], W[2], W[2], W[5], W[3]] + 
     8*INT[W[3], W[2], W[2], W[3], W[1], W[1]] - 
     4*INT[W[3], W[2], W[2], W[3], W[1], W[2]] - 
     4*INT[W[3], W[2], W[2], W[3], W[1], W[3]] - 
     4*INT[W[3], W[2], W[2], W[3], W[2], W[1]] + 
     4*INT[W[3], W[2], W[2], W[3], W[2], W[3]] - 
     4*INT[W[3], W[2], W[2], W[3], W[3], W[1]] + 
     4*INT[W[3], W[2], W[2], W[3], W[3], W[2]] - 
     9*INT[W[3], W[2], W[2], W[5], W[1], W[1]] + 
     6*INT[W[3], W[2], W[2], W[5], W[1], W[2]] + 
     3*INT[W[3], W[2], W[2], W[5], W[1], W[3]] + 
     6*INT[W[3], W[2], W[2], W[5], W[2], W[1]] - 
     6*INT[W[3], W[2], W[2], W[5], W[2], W[3]] + 
     9*INT[W[3], W[2], W[2], W[5], W[3], W[1]] - 
     6*INT[W[3], W[2], W[2], W[5], W[3], W[2]] - 
     3*INT[W[3], W[2], W[2], W[5], W[3], W[3]] - 
     6*INT[W[3], W[2], W[2], W[5], W[5], W[1]] + 
     6*INT[W[3], W[2], W[2], W[5], W[5], W[3]] + 
     3*INT[W[3], W[2], W[3], W[1], W[1], W[1]] - INT[W[3], W[2], W[3], W[1], 
      W[1], W[2]] - 2*INT[W[3], W[2], W[3], W[1], W[1], W[3]] - 
     INT[W[3], W[2], W[3], W[1], W[2], W[1]] - INT[W[3], W[2], W[3], W[1], 
      W[2], W[2]] + 2*INT[W[3], W[2], W[3], W[1], W[2], W[3]] - 
     2*INT[W[3], W[2], W[3], W[1], W[3], W[1]] + 
     2*INT[W[3], W[2], W[3], W[1], W[3], W[2]] + 
     8*INT[W[3], W[2], W[3], W[2], W[1], W[1]] - 
     4*INT[W[3], W[2], W[3], W[2], W[1], W[2]] - 
     4*INT[W[3], W[2], W[3], W[2], W[1], W[3]] - 
     4*INT[W[3], W[2], W[3], W[2], W[2], W[1]] + 
     4*INT[W[3], W[2], W[3], W[2], W[2], W[3]] - 
     4*INT[W[3], W[2], W[3], W[2], W[3], W[1]] + 
     4*INT[W[3], W[2], W[3], W[2], W[3], W[2]] - 
     2*INT[W[3], W[2], W[3], W[3], W[1], W[1]] + 
     2*INT[W[3], W[2], W[3], W[3], W[1], W[2]] - 
     4*INT[W[3], W[2], W[3], W[3], W[2], W[1]] + 
     4*INT[W[3], W[2], W[3], W[3], W[2], W[2]] + 
     6*INT[W[3], W[2], W[3], W[3], W[6], W[1]] - 
     6*INT[W[3], W[2], W[3], W[3], W[6], W[2]] - 
     9*INT[W[3], W[2], W[3], W[6], W[1], W[1]] + 
     3*INT[W[3], W[2], W[3], W[6], W[1], W[2]] + 
     6*INT[W[3], W[2], W[3], W[6], W[1], W[3]] + 
     9*INT[W[3], W[2], W[3], W[6], W[2], W[1]] - 
     3*INT[W[3], W[2], W[3], W[6], W[2], W[2]] - 
     6*INT[W[3], W[2], W[3], W[6], W[2], W[3]] + 
     6*INT[W[3], W[2], W[3], W[6], W[3], W[1]] - 
     6*INT[W[3], W[2], W[3], W[6], W[3], W[2]] - 
     6*INT[W[3], W[2], W[3], W[6], W[6], W[1]] + 
     6*INT[W[3], W[2], W[3], W[6], W[6], W[2]] - 
     4*INT[W[3], W[2], W[5], W[1], W[1], W[2]] + 
     4*INT[W[3], W[2], W[5], W[1], W[1], W[3]] - 
     4*INT[W[3], W[2], W[5], W[1], W[2], W[1]] + 
     2*INT[W[3], W[2], W[5], W[1], W[2], W[2]] + 
     2*INT[W[3], W[2], W[5], W[1], W[2], W[3]] + 
     4*INT[W[3], W[2], W[5], W[1], W[3], W[1]] + 
     2*INT[W[3], W[2], W[5], W[1], W[3], W[2]] - 
     6*INT[W[3], W[2], W[5], W[1], W[3], W[3]] - 
     4*INT[W[3], W[2], W[5], W[2], W[1], W[1]] + 
     2*INT[W[3], W[2], W[5], W[2], W[1], W[2]] + 
     2*INT[W[3], W[2], W[5], W[2], W[1], W[3]] + 
     2*INT[W[3], W[2], W[5], W[2], W[2], W[1]] - 
     2*INT[W[3], W[2], W[5], W[2], W[2], W[3]] + 
     4*INT[W[3], W[2], W[5], W[2], W[3], W[1]] - 
     2*INT[W[3], W[2], W[5], W[2], W[3], W[2]] - 
     2*INT[W[3], W[2], W[5], W[2], W[3], W[3]] - 
     2*INT[W[3], W[2], W[5], W[2], W[5], W[1]] + 
     2*INT[W[3], W[2], W[5], W[2], W[5], W[3]] + 
     3*INT[W[3], W[2], W[5], W[3], W[1], W[1]] + 
     4*INT[W[3], W[2], W[5], W[3], W[1], W[2]] - 
     7*INT[W[3], W[2], W[5], W[3], W[1], W[3]] + 
     4*INT[W[3], W[2], W[5], W[3], W[2], W[1]] - 
     2*INT[W[3], W[2], W[5], W[3], W[2], W[2]] - 
     2*INT[W[3], W[2], W[5], W[3], W[2], W[3]] - 
     7*INT[W[3], W[2], W[5], W[3], W[3], W[1]] - 
     2*INT[W[3], W[2], W[5], W[3], W[3], W[2]] + 
     9*INT[W[3], W[2], W[5], W[3], W[3], W[3]] + INT[W[3], W[2], W[5], W[5], 
      W[1], W[1]] - 2*INT[W[3], W[2], W[5], W[5], W[1], W[2]] + 
     INT[W[3], W[2], W[5], W[5], W[1], W[3]] - 
     2*INT[W[3], W[2], W[5], W[5], W[2], W[1]] + 
     2*INT[W[3], W[2], W[5], W[5], W[2], W[3]] - INT[W[3], W[2], W[5], W[5], 
      W[3], W[1]] + 2*INT[W[3], W[2], W[5], W[5], W[3], W[2]] - 
     INT[W[3], W[2], W[5], W[5], W[3], W[3]] + 
     2*INT[W[3], W[2], W[5], W[5], W[5], W[1]] - 
     2*INT[W[3], W[2], W[5], W[5], W[5], W[3]] + 
     4*INT[W[3], W[2], W[6], W[1], W[1], W[2]] - 
     4*INT[W[3], W[2], W[6], W[1], W[1], W[3]] + 
     4*INT[W[3], W[2], W[6], W[1], W[2], W[1]] - 
     6*INT[W[3], W[2], W[6], W[1], W[2], W[2]] + 
     2*INT[W[3], W[2], W[6], W[1], W[2], W[3]] - 
     4*INT[W[3], W[2], W[6], W[1], W[3], W[1]] + 
     2*INT[W[3], W[2], W[6], W[1], W[3], W[2]] + 
     2*INT[W[3], W[2], W[6], W[1], W[3], W[3]] + 
     3*INT[W[3], W[2], W[6], W[2], W[1], W[1]] - 
     7*INT[W[3], W[2], W[6], W[2], W[1], W[2]] + 
     4*INT[W[3], W[2], W[6], W[2], W[1], W[3]] - 
     7*INT[W[3], W[2], W[6], W[2], W[2], W[1]] + 
     9*INT[W[3], W[2], W[6], W[2], W[2], W[2]] - 
     2*INT[W[3], W[2], W[6], W[2], W[2], W[3]] + 
     4*INT[W[3], W[2], W[6], W[2], W[3], W[1]] - 
     2*INT[W[3], W[2], W[6], W[2], W[3], W[2]] - 
     2*INT[W[3], W[2], W[6], W[2], W[3], W[3]] - 
     4*INT[W[3], W[2], W[6], W[3], W[1], W[1]] + 
     2*INT[W[3], W[2], W[6], W[3], W[1], W[2]] + 
     2*INT[W[3], W[2], W[6], W[3], W[1], W[3]] + 
     4*INT[W[3], W[2], W[6], W[3], W[2], W[1]] - 
     2*INT[W[3], W[2], W[6], W[3], W[2], W[2]] - 
     2*INT[W[3], W[2], W[6], W[3], W[2], W[3]] + 
     2*INT[W[3], W[2], W[6], W[3], W[3], W[1]] - 
     2*INT[W[3], W[2], W[6], W[3], W[3], W[2]] - 
     2*INT[W[3], W[2], W[6], W[3], W[6], W[1]] + 
     2*INT[W[3], W[2], W[6], W[3], W[6], W[2]] + INT[W[3], W[2], W[6], W[6], 
      W[1], W[1]] + INT[W[3], W[2], W[6], W[6], W[1], W[2]] - 
     2*INT[W[3], W[2], W[6], W[6], W[1], W[3]] - INT[W[3], W[2], W[6], W[6], 
      W[2], W[1]] - INT[W[3], W[2], W[6], W[6], W[2], W[2]] + 
     2*INT[W[3], W[2], W[6], W[6], W[2], W[3]] - 
     2*INT[W[3], W[2], W[6], W[6], W[3], W[1]] + 
     2*INT[W[3], W[2], W[6], W[6], W[3], W[2]] + 
     2*INT[W[3], W[2], W[6], W[6], W[6], W[1]] - 
     2*INT[W[3], W[2], W[6], W[6], W[6], W[2]] - 
     4*INT[W[3], W[3], W[1], W[1], W[1], W[2]] + 
     4*INT[W[3], W[3], W[1], W[1], W[1], W[3]] - 
     4*INT[W[3], W[3], W[1], W[1], W[2], W[1]] + 
     8*INT[W[3], W[3], W[1], W[1], W[2], W[2]] - 
     4*INT[W[3], W[3], W[1], W[1], W[2], W[3]] + 
     4*INT[W[3], W[3], W[1], W[1], W[3], W[1]] - 
     4*INT[W[3], W[3], W[1], W[1], W[3], W[2]] - INT[W[3], W[3], W[1], W[2], 
      W[1], W[1]] - INT[W[3], W[3], W[1], W[2], W[1], W[2]] + 
     2*INT[W[3], W[3], W[1], W[2], W[1], W[3]] - INT[W[3], W[3], W[1], W[2], 
      W[2], W[1]] + 3*INT[W[3], W[3], W[1], W[2], W[2], W[2]] - 
     2*INT[W[3], W[3], W[1], W[2], W[2], W[3]] + 
     2*INT[W[3], W[3], W[1], W[2], W[3], W[1]] - 
     2*INT[W[3], W[3], W[1], W[2], W[3], W[2]] + 
     4*INT[W[3], W[3], W[1], W[3], W[1], W[1]] - 
     4*INT[W[3], W[3], W[1], W[3], W[1], W[2]] + 
     2*INT[W[3], W[3], W[1], W[3], W[2], W[1]] - 
     2*INT[W[3], W[3], W[1], W[3], W[2], W[2]] - 
     6*INT[W[3], W[3], W[1], W[3], W[6], W[1]] + 
     6*INT[W[3], W[3], W[1], W[3], W[6], W[2]] - 
     3*INT[W[3], W[3], W[1], W[6], W[1], W[1]] + 
     9*INT[W[3], W[3], W[1], W[6], W[1], W[2]] - 
     6*INT[W[3], W[3], W[1], W[6], W[1], W[3]] + 
     3*INT[W[3], W[3], W[1], W[6], W[2], W[1]] - 
     9*INT[W[3], W[3], W[1], W[6], W[2], W[2]] + 
     6*INT[W[3], W[3], W[1], W[6], W[2], W[3]] - 
     6*INT[W[3], W[3], W[1], W[6], W[3], W[1]] + 
     6*INT[W[3], W[3], W[1], W[6], W[3], W[2]] + 
     6*INT[W[3], W[3], W[1], W[6], W[6], W[1]] - 
     6*INT[W[3], W[3], W[1], W[6], W[6], W[2]] + 
     3*INT[W[3], W[3], W[2], W[1], W[1], W[1]] - INT[W[3], W[3], W[2], W[1], 
      W[1], W[2]] - 2*INT[W[3], W[3], W[2], W[1], W[1], W[3]] - 
     INT[W[3], W[3], W[2], W[1], W[2], W[1]] - INT[W[3], W[3], W[2], W[1], 
      W[2], W[2]] + 2*INT[W[3], W[3], W[2], W[1], W[2], W[3]] - 
     2*INT[W[3], W[3], W[2], W[1], W[3], W[1]] + 
     2*INT[W[3], W[3], W[2], W[1], W[3], W[2]] + 
     8*INT[W[3], W[3], W[2], W[2], W[1], W[1]] - 
     4*INT[W[3], W[3], W[2], W[2], W[1], W[2]] - 
     4*INT[W[3], W[3], W[2], W[2], W[1], W[3]] - 
     4*INT[W[3], W[3], W[2], W[2], W[2], W[1]] + 
     4*INT[W[3], W[3], W[2], W[2], W[2], W[3]] - 
     4*INT[W[3], W[3], W[2], W[2], W[3], W[1]] + 
     4*INT[W[3], W[3], W[2], W[2], W[3], W[2]] - 
     2*INT[W[3], W[3], W[2], W[3], W[1], W[1]] + 
     2*INT[W[3], W[3], W[2], W[3], W[1], W[2]] - 
     4*INT[W[3], W[3], W[2], W[3], W[2], W[1]] + 
     4*INT[W[3], W[3], W[2], W[3], W[2], W[2]] + 
     6*INT[W[3], W[3], W[2], W[3], W[6], W[1]] - 
     6*INT[W[3], W[3], W[2], W[3], W[6], W[2]] - 
     9*INT[W[3], W[3], W[2], W[6], W[1], W[1]] + 
     3*INT[W[3], W[3], W[2], W[6], W[1], W[2]] + 
     6*INT[W[3], W[3], W[2], W[6], W[1], W[3]] + 
     9*INT[W[3], W[3], W[2], W[6], W[2], W[1]] - 
     3*INT[W[3], W[3], W[2], W[6], W[2], W[2]] - 
     6*INT[W[3], W[3], W[2], W[6], W[2], W[3]] + 
     6*INT[W[3], W[3], W[2], W[6], W[3], W[1]] - 
     6*INT[W[3], W[3], W[2], W[6], W[3], W[2]] - 
     6*INT[W[3], W[3], W[2], W[6], W[6], W[1]] + 
     6*INT[W[3], W[3], W[2], W[6], W[6], W[2]] + 
     4*INT[W[3], W[3], W[3], W[1], W[1], W[1]] - 
     4*INT[W[3], W[3], W[3], W[1], W[1], W[2]] + 
     2*INT[W[3], W[3], W[3], W[1], W[2], W[1]] - 
     2*INT[W[3], W[3], W[3], W[1], W[2], W[2]] - 
     6*INT[W[3], W[3], W[3], W[1], W[6], W[1]] + 
     6*INT[W[3], W[3], W[3], W[1], W[6], W[2]] - 
     2*INT[W[3], W[3], W[3], W[2], W[1], W[1]] + 
     2*INT[W[3], W[3], W[3], W[2], W[1], W[2]] - 
     4*INT[W[3], W[3], W[3], W[2], W[2], W[1]] + 
     4*INT[W[3], W[3], W[3], W[2], W[2], W[2]] + 
     6*INT[W[3], W[3], W[3], W[2], W[6], W[1]] - 
     6*INT[W[3], W[3], W[3], W[2], W[6], W[2]] - 
     2*INT[W[3], W[3], W[3], W[6], W[1], W[1]] + 
     2*INT[W[3], W[3], W[3], W[6], W[1], W[2]] + 
     2*INT[W[3], W[3], W[3], W[6], W[2], W[1]] - 
     2*INT[W[3], W[3], W[3], W[6], W[2], W[2]] - 
     7*INT[W[3], W[3], W[6], W[1], W[1], W[1]] + 
     9*INT[W[3], W[3], W[6], W[1], W[1], W[2]] - 
     2*INT[W[3], W[3], W[6], W[1], W[1], W[3]] + 
     3*INT[W[3], W[3], W[6], W[1], W[2], W[1]] - 
     5*INT[W[3], W[3], W[6], W[1], W[2], W[2]] + 
     2*INT[W[3], W[3], W[6], W[1], W[2], W[3]] - 
     2*INT[W[3], W[3], W[6], W[1], W[3], W[1]] + 
     2*INT[W[3], W[3], W[6], W[1], W[3], W[2]] + 
     6*INT[W[3], W[3], W[6], W[1], W[6], W[1]] - 
     6*INT[W[3], W[3], W[6], W[1], W[6], W[2]] - 
     5*INT[W[3], W[3], W[6], W[2], W[1], W[1]] + 
     3*INT[W[3], W[3], W[6], W[2], W[1], W[2]] + 
     2*INT[W[3], W[3], W[6], W[2], W[1], W[3]] + 
     9*INT[W[3], W[3], W[6], W[2], W[2], W[1]] - 
     7*INT[W[3], W[3], W[6], W[2], W[2], W[2]] - 
     2*INT[W[3], W[3], W[6], W[2], W[2], W[3]] + 
     2*INT[W[3], W[3], W[6], W[2], W[3], W[1]] - 
     2*INT[W[3], W[3], W[6], W[2], W[3], W[2]] - 
     6*INT[W[3], W[3], W[6], W[2], W[6], W[1]] + 
     6*INT[W[3], W[3], W[6], W[2], W[6], W[2]] - 
     2*INT[W[3], W[3], W[6], W[3], W[1], W[1]] + 
     2*INT[W[3], W[3], W[6], W[3], W[1], W[2]] + 
     2*INT[W[3], W[3], W[6], W[3], W[2], W[1]] - 
     2*INT[W[3], W[3], W[6], W[3], W[2], W[2]] + 
     14*INT[W[3], W[3], W[6], W[6], W[1], W[1]] - 
     14*INT[W[3], W[3], W[6], W[6], W[1], W[2]] - 
     14*INT[W[3], W[3], W[6], W[6], W[2], W[1]] + 
     14*INT[W[3], W[3], W[6], W[6], W[2], W[2]] + 
     6*INT[W[3], W[6], W[1], W[1], W[1], W[1]] - 
     5*INT[W[3], W[6], W[1], W[1], W[1], W[2]] - INT[W[3], W[6], W[1], W[1], 
      W[1], W[3]] - 5*INT[W[3], W[6], W[1], W[1], W[2], W[1]] + 
     INT[W[3], W[6], W[1], W[1], W[2], W[2]] + 
     4*INT[W[3], W[6], W[1], W[1], W[2], W[3]] - INT[W[3], W[6], W[1], W[1], 
      W[3], W[1]] + 4*INT[W[3], W[6], W[1], W[1], W[3], W[2]] - 
     3*INT[W[3], W[6], W[1], W[1], W[3], W[3]] - 
     4*INT[W[3], W[6], W[1], W[2], W[1], W[1]] + 
     2*INT[W[3], W[6], W[1], W[2], W[1], W[2]] + 
     2*INT[W[3], W[6], W[1], W[2], W[1], W[3]] + 
     2*INT[W[3], W[6], W[1], W[2], W[2], W[1]] + 
     3*INT[W[3], W[6], W[1], W[2], W[2], W[2]] - 
     5*INT[W[3], W[6], W[1], W[2], W[2], W[3]] + 
     2*INT[W[3], W[6], W[1], W[2], W[3], W[1]] - 
     5*INT[W[3], W[6], W[1], W[2], W[3], W[2]] + 
     3*INT[W[3], W[6], W[1], W[2], W[3], W[3]] - INT[W[3], W[6], W[1], W[3], 
      W[1], W[1]] + 4*INT[W[3], W[6], W[1], W[3], W[1], W[2]] - 
     3*INT[W[3], W[6], W[1], W[3], W[1], W[3]] + 
     2*INT[W[3], W[6], W[1], W[3], W[2], W[1]] - 
     5*INT[W[3], W[6], W[1], W[3], W[2], W[2]] + 
     3*INT[W[3], W[6], W[1], W[3], W[2], W[3]] - 
     3*INT[W[3], W[6], W[1], W[3], W[3], W[1]] + 
     3*INT[W[3], W[6], W[1], W[3], W[3], W[2]] + 
     2*INT[W[3], W[6], W[1], W[3], W[6], W[1]] - 
     2*INT[W[3], W[6], W[1], W[3], W[6], W[2]] - INT[W[3], W[6], W[1], W[6], 
      W[1], W[1]] - INT[W[3], W[6], W[1], W[6], W[1], W[2]] + 
     2*INT[W[3], W[6], W[1], W[6], W[1], W[3]] + INT[W[3], W[6], W[1], W[6], 
      W[2], W[1]] + INT[W[3], W[6], W[1], W[6], W[2], W[2]] - 
     2*INT[W[3], W[6], W[1], W[6], W[2], W[3]] + 
     2*INT[W[3], W[6], W[1], W[6], W[3], W[1]] - 
     2*INT[W[3], W[6], W[1], W[6], W[3], W[2]] - 
     2*INT[W[3], W[6], W[1], W[6], W[6], W[1]] + 
     2*INT[W[3], W[6], W[1], W[6], W[6], W[2]] + 
     3*INT[W[3], W[6], W[2], W[1], W[1], W[1]] + 
     2*INT[W[3], W[6], W[2], W[1], W[1], W[2]] - 
     5*INT[W[3], W[6], W[2], W[1], W[1], W[3]] + 
     2*INT[W[3], W[6], W[2], W[1], W[2], W[1]] - 
     4*INT[W[3], W[6], W[2], W[1], W[2], W[2]] + 
     2*INT[W[3], W[6], W[2], W[1], W[2], W[3]] - 
     5*INT[W[3], W[6], W[2], W[1], W[3], W[1]] + 
     2*INT[W[3], W[6], W[2], W[1], W[3], W[2]] + 
     3*INT[W[3], W[6], W[2], W[1], W[3], W[3]] + INT[W[3], W[6], W[2], W[2], 
      W[1], W[1]] - 5*INT[W[3], W[6], W[2], W[2], W[1], W[2]] + 
     4*INT[W[3], W[6], W[2], W[2], W[1], W[3]] - 
     5*INT[W[3], W[6], W[2], W[2], W[2], W[1]] + 
     6*INT[W[3], W[6], W[2], W[2], W[2], W[2]] - INT[W[3], W[6], W[2], W[2], 
      W[2], W[3]] + 4*INT[W[3], W[6], W[2], W[2], W[3], W[1]] - 
     INT[W[3], W[6], W[2], W[2], W[3], W[2]] - 
     3*INT[W[3], W[6], W[2], W[2], W[3], W[3]] - 
     5*INT[W[3], W[6], W[2], W[3], W[1], W[1]] + 
     2*INT[W[3], W[6], W[2], W[3], W[1], W[2]] + 
     3*INT[W[3], W[6], W[2], W[3], W[1], W[3]] + 
     4*INT[W[3], W[6], W[2], W[3], W[2], W[1]] - INT[W[3], W[6], W[2], W[3], 
      W[2], W[2]] - 3*INT[W[3], W[6], W[2], W[3], W[2], W[3]] + 
     3*INT[W[3], W[6], W[2], W[3], W[3], W[1]] - 
     3*INT[W[3], W[6], W[2], W[3], W[3], W[2]] - 
     2*INT[W[3], W[6], W[2], W[3], W[6], W[1]] + 
     2*INT[W[3], W[6], W[2], W[3], W[6], W[2]] + INT[W[3], W[6], W[2], W[6], 
      W[1], W[1]] + INT[W[3], W[6], W[2], W[6], W[1], W[2]] - 
     2*INT[W[3], W[6], W[2], W[6], W[1], W[3]] - INT[W[3], W[6], W[2], W[6], 
      W[2], W[1]] - INT[W[3], W[6], W[2], W[6], W[2], W[2]] + 
     2*INT[W[3], W[6], W[2], W[6], W[2], W[3]] - 
     2*INT[W[3], W[6], W[2], W[6], W[3], W[1]] + 
     2*INT[W[3], W[6], W[2], W[6], W[3], W[2]] + 
     2*INT[W[3], W[6], W[2], W[6], W[6], W[1]] - 
     2*INT[W[3], W[6], W[2], W[6], W[6], W[2]] - INT[W[3], W[6], W[3], W[1], 
      W[1], W[1]] + 4*INT[W[3], W[6], W[3], W[1], W[1], W[2]] - 
     3*INT[W[3], W[6], W[3], W[1], W[1], W[3]] + 
     2*INT[W[3], W[6], W[3], W[1], W[2], W[1]] - 
     5*INT[W[3], W[6], W[3], W[1], W[2], W[2]] + 
     3*INT[W[3], W[6], W[3], W[1], W[2], W[3]] - 
     3*INT[W[3], W[6], W[3], W[1], W[3], W[1]] + 
     3*INT[W[3], W[6], W[3], W[1], W[3], W[2]] + 
     2*INT[W[3], W[6], W[3], W[1], W[6], W[1]] - 
     2*INT[W[3], W[6], W[3], W[1], W[6], W[2]] - 
     5*INT[W[3], W[6], W[3], W[2], W[1], W[1]] + 
     2*INT[W[3], W[6], W[3], W[2], W[1], W[2]] + 
     3*INT[W[3], W[6], W[3], W[2], W[1], W[3]] + 
     4*INT[W[3], W[6], W[3], W[2], W[2], W[1]] - INT[W[3], W[6], W[3], W[2], 
      W[2], W[2]] - 3*INT[W[3], W[6], W[3], W[2], W[2], W[3]] + 
     3*INT[W[3], W[6], W[3], W[2], W[3], W[1]] - 
     3*INT[W[3], W[6], W[3], W[2], W[3], W[2]] - 
     2*INT[W[3], W[6], W[3], W[2], W[6], W[1]] + 
     2*INT[W[3], W[6], W[3], W[2], W[6], W[2]] - 
     3*INT[W[3], W[6], W[3], W[3], W[1], W[1]] + 
     3*INT[W[3], W[6], W[3], W[3], W[1], W[2]] + 
     3*INT[W[3], W[6], W[3], W[3], W[2], W[1]] - 
     3*INT[W[3], W[6], W[3], W[3], W[2], W[2]] + 
     9*INT[W[3], W[6], W[3], W[6], W[1], W[1]] - 
     9*INT[W[3], W[6], W[3], W[6], W[1], W[2]] - 
     9*INT[W[3], W[6], W[3], W[6], W[2], W[1]] + 
     9*INT[W[3], W[6], W[3], W[6], W[2], W[2]] - 
     8*INT[W[3], W[6], W[6], W[1], W[1], W[1]] - INT[W[3], W[6], W[6], W[1], 
      W[1], W[2]] + 9*INT[W[3], W[6], W[6], W[1], W[1], W[3]] + 
     INT[W[3], W[6], W[6], W[1], W[2], W[1]] + 
     8*INT[W[3], W[6], W[6], W[1], W[2], W[2]] - 
     9*INT[W[3], W[6], W[6], W[1], W[2], W[3]] + 
     9*INT[W[3], W[6], W[6], W[1], W[3], W[1]] - 
     9*INT[W[3], W[6], W[6], W[1], W[3], W[2]] - 
     2*INT[W[3], W[6], W[6], W[1], W[6], W[1]] + 
     2*INT[W[3], W[6], W[6], W[1], W[6], W[2]] + 
     8*INT[W[3], W[6], W[6], W[2], W[1], W[1]] + INT[W[3], W[6], W[6], W[2], 
      W[1], W[2]] - 9*INT[W[3], W[6], W[6], W[2], W[1], W[3]] - 
     INT[W[3], W[6], W[6], W[2], W[2], W[1]] - 
     8*INT[W[3], W[6], W[6], W[2], W[2], W[2]] + 
     9*INT[W[3], W[6], W[6], W[2], W[2], W[3]] - 
     9*INT[W[3], W[6], W[6], W[2], W[3], W[1]] + 
     9*INT[W[3], W[6], W[6], W[2], W[3], W[2]] + 
     2*INT[W[3], W[6], W[6], W[2], W[6], W[1]] - 
     2*INT[W[3], W[6], W[6], W[2], W[6], W[2]] + 
     9*INT[W[3], W[6], W[6], W[3], W[1], W[1]] - 
     9*INT[W[3], W[6], W[6], W[3], W[1], W[2]] - 
     9*INT[W[3], W[6], W[6], W[3], W[2], W[1]] + 
     9*INT[W[3], W[6], W[6], W[3], W[2], W[2]] - 
     9*INT[W[3], W[6], W[6], W[6], W[1], W[1]] + 
     9*INT[W[3], W[6], W[6], W[6], W[1], W[2]] + 
     9*INT[W[3], W[6], W[6], W[6], W[2], W[1]] - 
     9*INT[W[3], W[6], W[6], W[6], W[2], W[2]] + 
     (-6*INT[W[1], W[1], W[1]] - INT[W[1], W[1], W[2]] + 
       7*INT[W[1], W[1], W[3]] - INT[W[1], W[2], W[1]] - 
       INT[W[1], W[2], W[2]] + 2*INT[W[1], W[2], W[3]] + 
       3*INT[W[1], W[3], W[1]] + 2*INT[W[1], W[3], W[2]] - 
       5*INT[W[1], W[3], W[3]] + 4*INT[W[1], W[5], W[1]] - 
       4*INT[W[1], W[5], W[3]] - INT[W[2], W[1], W[1]] - 
       INT[W[2], W[1], W[2]] + 2*INT[W[2], W[1], W[3]] - 
       INT[W[2], W[2], W[1]] - 6*INT[W[2], W[2], W[2]] + 
       7*INT[W[2], W[2], W[3]] + 2*INT[W[2], W[3], W[1]] + 
       3*INT[W[2], W[3], W[2]] - 5*INT[W[2], W[3], W[3]] + 
       4*INT[W[2], W[4], W[2]] - 4*INT[W[2], W[4], W[3]] + 
       2*INT[W[3], W[1], W[1]] + 2*INT[W[3], W[1], W[2]] - 
       4*INT[W[3], W[1], W[3]] + 2*INT[W[3], W[2], W[1]] + 
       2*INT[W[3], W[2], W[2]] - 4*INT[W[3], W[2], W[3]] - 
       4*INT[W[3], W[4], W[2]] + 4*INT[W[3], W[4], W[3]] - 
       4*INT[W[3], W[5], W[1]] + 4*INT[W[3], W[5], W[3]] + 
       5*INT[W[4], W[2], W[2]] - 5*INT[W[4], W[2], W[3]] - 
       5*INT[W[4], W[3], W[2]] + 5*INT[W[4], W[3], W[3]] + 
       5*INT[W[5], W[1], W[1]] - 5*INT[W[5], W[1], W[3]] - 
       5*INT[W[5], W[3], W[1]] + 5*INT[W[5], W[3], W[3]])*Zeta[3] + 
     Zeta[3]^2 + Pi^2*(-1/3*INT[W[1], W[1], W[1], W[2]] + 
       INT[W[1], W[1], W[1], W[3]]/3 - INT[W[1], W[1], W[2], W[1]]/3 + 
       (4*INT[W[1], W[1], W[2], W[2]])/3 - INT[W[1], W[1], W[2], W[3]] + 
       INT[W[1], W[1], W[3], W[1]]/3 - INT[W[1], W[1], W[3], W[2]] + 
       (2*INT[W[1], W[1], W[3], W[3]])/3 - INT[W[1], W[2], W[1], W[1]]/3 + 
       (4*INT[W[1], W[2], W[1], W[2]])/3 - INT[W[1], W[2], W[1], W[3]] + 
       (4*INT[W[1], W[2], W[2], W[1]])/3 - INT[W[1], W[2], W[2], W[2]]/3 - 
       INT[W[1], W[2], W[2], W[3]] - (2*INT[W[1], W[2], W[3], W[1]])/3 - 
       (2*INT[W[1], W[2], W[3], W[2]])/3 + (4*INT[W[1], W[2], W[3], W[3]])/
        3 - INT[W[1], W[2], W[4], W[2]]/3 + INT[W[1], W[2], W[4], W[3]]/3 - 
       INT[W[1], W[2], W[5], W[1]]/3 + INT[W[1], W[2], W[5], W[3]]/3 + 
       INT[W[1], W[3], W[1], W[1]]/6 - (2*INT[W[1], W[3], W[1], W[2]])/3 + 
       INT[W[1], W[3], W[1], W[3]]/2 - (2*INT[W[1], W[3], W[2], W[1]])/3 + 
       (2*INT[W[1], W[3], W[2], W[3]])/3 + INT[W[1], W[3], W[3], W[1]]/2 + 
       INT[W[1], W[3], W[3], W[2]]/3 - (5*INT[W[1], W[3], W[3], W[3]])/6 + 
       INT[W[1], W[3], W[4], W[2]]/3 - INT[W[1], W[3], W[4], W[3]]/3 - 
       INT[W[1], W[4], W[2], W[2]] + INT[W[1], W[4], W[2], W[3]] + 
       INT[W[1], W[4], W[3], W[2]] - INT[W[1], W[4], W[3], W[3]] + 
       INT[W[1], W[5], W[1], W[1]]/6 - INT[W[1], W[5], W[1], W[2]]/3 + 
       INT[W[1], W[5], W[1], W[3]]/6 - INT[W[1], W[5], W[2], W[1]]/3 + 
       INT[W[1], W[5], W[2], W[3]]/3 - INT[W[1], W[5], W[3], W[1]]/6 + 
       INT[W[1], W[5], W[3], W[2]]/3 - INT[W[1], W[5], W[3], W[3]]/6 + 
       INT[W[1], W[5], W[5], W[1]]/3 - INT[W[1], W[5], W[5], W[3]]/3 - 
       INT[W[2], W[1], W[1], W[1]]/3 + (4*INT[W[2], W[1], W[1], W[2]])/3 - 
       INT[W[2], W[1], W[1], W[3]] + (4*INT[W[2], W[1], W[2], W[1]])/3 - 
       INT[W[2], W[1], W[2], W[2]]/3 - INT[W[2], W[1], W[2], W[3]] - 
       (2*INT[W[2], W[1], W[3], W[1]])/3 - (2*INT[W[2], W[1], W[3], W[2]])/
        3 + (4*INT[W[2], W[1], W[3], W[3]])/3 - INT[W[2], W[1], W[4], W[2]]/
        3 + INT[W[2], W[1], W[4], W[3]]/3 - INT[W[2], W[1], W[5], W[1]]/3 + 
       INT[W[2], W[1], W[5], W[3]]/3 + (4*INT[W[2], W[2], W[1], W[1]])/3 - 
       INT[W[2], W[2], W[1], W[2]]/3 - INT[W[2], W[2], W[1], W[3]] - 
       INT[W[2], W[2], W[2], W[1]]/3 + INT[W[2], W[2], W[2], W[3]]/3 - 
       INT[W[2], W[2], W[3], W[1]] + INT[W[2], W[2], W[3], W[2]]/3 + 
       (2*INT[W[2], W[2], W[3], W[3]])/3 - (2*INT[W[2], W[3], W[1], W[2]])/
        3 + (2*INT[W[2], W[3], W[1], W[3]])/3 - 
       (2*INT[W[2], W[3], W[2], W[1]])/3 + INT[W[2], W[3], W[2], W[2]]/6 + 
       INT[W[2], W[3], W[2], W[3]]/2 + INT[W[2], W[3], W[3], W[1]]/3 + 
       INT[W[2], W[3], W[3], W[2]]/2 - (5*INT[W[2], W[3], W[3], W[3]])/6 + 
       INT[W[2], W[3], W[5], W[1]]/3 - INT[W[2], W[3], W[5], W[3]]/3 - 
       INT[W[2], W[4], W[1], W[2]]/3 + INT[W[2], W[4], W[1], W[3]]/3 - 
       INT[W[2], W[4], W[2], W[1]]/3 + INT[W[2], W[4], W[2], W[2]]/6 + 
       INT[W[2], W[4], W[2], W[3]]/6 + INT[W[2], W[4], W[3], W[1]]/3 - 
       INT[W[2], W[4], W[3], W[2]]/6 - INT[W[2], W[4], W[3], W[3]]/6 + 
       INT[W[2], W[4], W[4], W[2]]/3 - INT[W[2], W[4], W[4], W[3]]/3 - 
       INT[W[2], W[5], W[1], W[1]] + INT[W[2], W[5], W[1], W[3]] + 
       INT[W[2], W[5], W[3], W[1]] - INT[W[2], W[5], W[3], W[3]] - 
       INT[W[3], W[1], W[1], W[1]] + INT[W[3], W[1], W[1], W[2]]/2 + 
       INT[W[3], W[1], W[1], W[3]]/2 + INT[W[3], W[1], W[2], W[1]]/2 - 
       INT[W[3], W[1], W[2], W[3]]/2 + INT[W[3], W[1], W[3], W[1]]/2 - 
       (5*INT[W[3], W[1], W[3], W[2]])/6 + INT[W[3], W[1], W[3], W[3]]/3 + 
       INT[W[3], W[1], W[4], W[2]]/3 - INT[W[3], W[1], W[4], W[3]]/3 + 
       INT[W[3], W[2], W[1], W[2]]/2 - INT[W[3], W[2], W[1], W[3]]/2 + 
       INT[W[3], W[2], W[2], W[1]]/2 - INT[W[3], W[2], W[2], W[2]] + 
       INT[W[3], W[2], W[2], W[3]]/2 - (5*INT[W[3], W[2], W[3], W[1]])/6 + 
       INT[W[3], W[2], W[3], W[2]]/2 + INT[W[3], W[2], W[3], W[3]]/3 + 
       INT[W[3], W[2], W[5], W[1]]/3 - INT[W[3], W[2], W[5], W[3]]/3 + 
       (2*INT[W[3], W[3], W[1], W[1]])/3 - (7*INT[W[3], W[3], W[1], W[2]])/
        6 + INT[W[3], W[3], W[1], W[3]]/2 - (7*INT[W[3], W[3], W[2], W[1]])/
        6 + (2*INT[W[3], W[3], W[2], W[2]])/3 + INT[W[3], W[3], W[2], W[3]]/
        2 + INT[W[3], W[3], W[3], W[1]]/2 + INT[W[3], W[3], W[3], W[2]]/2 - 
       INT[W[3], W[3], W[3], W[3]] + INT[W[3], W[4], W[1], W[2]]/3 - 
       INT[W[3], W[4], W[1], W[3]]/3 + INT[W[3], W[4], W[2], W[1]]/3 - 
       INT[W[3], W[4], W[2], W[2]]/6 - INT[W[3], W[4], W[2], W[3]]/6 - 
       INT[W[3], W[4], W[3], W[1]]/3 + INT[W[3], W[4], W[3], W[2]]/6 + 
       INT[W[3], W[4], W[3], W[3]]/6 - INT[W[3], W[4], W[4], W[2]]/3 + 
       INT[W[3], W[4], W[4], W[3]]/3 - INT[W[3], W[5], W[1], W[1]]/6 + 
       INT[W[3], W[5], W[1], W[2]]/3 - INT[W[3], W[5], W[1], W[3]]/6 + 
       INT[W[3], W[5], W[2], W[1]]/3 - INT[W[3], W[5], W[2], W[3]]/3 + 
       INT[W[3], W[5], W[3], W[1]]/6 - INT[W[3], W[5], W[3], W[2]]/3 + 
       INT[W[3], W[5], W[3], W[3]]/6 - INT[W[3], W[5], W[5], W[1]]/3 + 
       INT[W[3], W[5], W[5], W[3]]/3 + INT[W[3], W[6], W[1], W[1]]/2 - 
       INT[W[3], W[6], W[1], W[2]]/2 - INT[W[3], W[6], W[2], W[1]]/2 + 
       INT[W[3], W[6], W[2], W[2]]/2 - (3*INT[W[4], W[1], W[2], W[2]])/2 + 
       (3*INT[W[4], W[1], W[2], W[3]])/2 + (3*INT[W[4], W[1], W[3], W[2]])/
        2 - (3*INT[W[4], W[1], W[3], W[3]])/2 - 
       (3*INT[W[4], W[2], W[1], W[2]])/2 + (3*INT[W[4], W[2], W[1], W[3]])/
        2 - (3*INT[W[4], W[2], W[2], W[1]])/2 + 
       (4*INT[W[4], W[2], W[2], W[2]])/3 + INT[W[4], W[2], W[2], W[3]]/6 + 
       (3*INT[W[4], W[2], W[3], W[1]])/2 - INT[W[4], W[2], W[3], W[2]]/6 - 
       (4*INT[W[4], W[2], W[3], W[3]])/3 + INT[W[4], W[2], W[4], W[2]]/3 - 
       INT[W[4], W[2], W[4], W[3]]/3 + (3*INT[W[4], W[3], W[1], W[2]])/2 - 
       (3*INT[W[4], W[3], W[1], W[3]])/2 + (3*INT[W[4], W[3], W[2], W[1]])/
        2 - (4*INT[W[4], W[3], W[2], W[2]])/3 - INT[W[4], W[3], W[2], W[3]]/
        6 - (3*INT[W[4], W[3], W[3], W[1]])/2 + INT[W[4], W[3], W[3], W[2]]/
        6 + (4*INT[W[4], W[3], W[3], W[3]])/3 - INT[W[4], W[3], W[4], W[2]]/
        3 + INT[W[4], W[3], W[4], W[3]]/3 + (3*INT[W[4], W[4], W[2], W[2]])/
        2 - (3*INT[W[4], W[4], W[2], W[3]])/2 - 
       (3*INT[W[4], W[4], W[3], W[2]])/2 + (3*INT[W[4], W[4], W[3], W[3]])/
        2 + (4*INT[W[5], W[1], W[1], W[1]])/3 - 
       (3*INT[W[5], W[1], W[1], W[2]])/2 + INT[W[5], W[1], W[1], W[3]]/6 - 
       (3*INT[W[5], W[1], W[2], W[1]])/2 + (3*INT[W[5], W[1], W[2], W[3]])/
        2 - INT[W[5], W[1], W[3], W[1]]/6 + (3*INT[W[5], W[1], W[3], W[2]])/
        2 - (4*INT[W[5], W[1], W[3], W[3]])/3 + INT[W[5], W[1], W[5], W[1]]/
        3 - INT[W[5], W[1], W[5], W[3]]/3 - (3*INT[W[5], W[2], W[1], W[1]])/
        2 + (3*INT[W[5], W[2], W[1], W[3]])/2 + 
       (3*INT[W[5], W[2], W[3], W[1]])/2 - (3*INT[W[5], W[2], W[3], W[3]])/
        2 - (4*INT[W[5], W[3], W[1], W[1]])/3 + 
       (3*INT[W[5], W[3], W[1], W[2]])/2 - INT[W[5], W[3], W[1], W[3]]/6 + 
       (3*INT[W[5], W[3], W[2], W[1]])/2 - (3*INT[W[5], W[3], W[2], W[3]])/
        2 + INT[W[5], W[3], W[3], W[1]]/6 - (3*INT[W[5], W[3], W[3], W[2]])/
        2 + (4*INT[W[5], W[3], W[3], W[3]])/3 - INT[W[5], W[3], W[5], W[1]]/
        3 + INT[W[5], W[3], W[5], W[3]]/3 + (3*INT[W[5], W[5], W[1], W[1]])/
        2 - (3*INT[W[5], W[5], W[1], W[3]])/2 - 
       (3*INT[W[5], W[5], W[3], W[1]])/2 + (3*INT[W[5], W[5], W[3], W[3]])/
        2 + ((-5*INT[W[1]])/6 - (5*INT[W[2]])/6 + (5*INT[W[3]])/3)*Zeta[3]) + 
     (-8*INT[W[1]] - 8*INT[W[2]] + 16*INT[W[3]])*Zeta[5]
 
EE[1] = -1/2*Pi^2 - 2*INT[W[1], W[1]] + INT[W[1], W[2]] + INT[W[1], W[3]] + 
     INT[W[2], W[1]] - 2*INT[W[2], W[2]] + INT[W[2], W[3]] + 
     INT[W[3], W[1]] + INT[W[3], W[2]] - 2*INT[W[3], W[3]]
 
EE[2] = (77*Pi^4)/360 + Pi^2*((11*INT[W[1], W[1]])/6 - 
       (7*INT[W[1], W[2]])/6 - (2*INT[W[1], W[3]])/3 - 
       (7*INT[W[2], W[1]])/6 + (11*INT[W[2], W[2]])/6 - 
       (2*INT[W[2], W[3]])/3 - (2*INT[W[3], W[1]])/3 - 
       (2*INT[W[3], W[2]])/3 + (4*INT[W[3], W[3]])/3) + 
     12*INT[W[1], W[1], W[1], W[1]] - 6*INT[W[1], W[1], W[1], W[2]] - 
     6*INT[W[1], W[1], W[1], W[3]] - 6*INT[W[1], W[1], W[2], W[1]] + 
     5*INT[W[1], W[1], W[2], W[2]] + INT[W[1], W[1], W[2], W[3]] - 
     6*INT[W[1], W[1], W[3], W[1]] + INT[W[1], W[1], W[3], W[2]] + 
     5*INT[W[1], W[1], W[3], W[3]] - 6*INT[W[1], W[2], W[1], W[1]] + 
     5*INT[W[1], W[2], W[1], W[2]] + INT[W[1], W[2], W[1], W[3]] + 
     5*INT[W[1], W[2], W[2], W[1]] - 6*INT[W[1], W[2], W[2], W[2]] + 
     INT[W[1], W[2], W[2], W[3]] + INT[W[1], W[2], W[3], W[1]] + 
     INT[W[1], W[2], W[3], W[2]] - 2*INT[W[1], W[2], W[3], W[3]] - 
     6*INT[W[1], W[3], W[1], W[1]] + INT[W[1], W[3], W[1], W[2]] + 
     5*INT[W[1], W[3], W[1], W[3]] + INT[W[1], W[3], W[2], W[1]] - 
     2*INT[W[1], W[3], W[2], W[2]] + INT[W[1], W[3], W[2], W[3]] + 
     5*INT[W[1], W[3], W[3], W[1]] + INT[W[1], W[3], W[3], W[2]] - 
     6*INT[W[1], W[3], W[3], W[3]] + 3*INT[W[1], W[4], W[2], W[2]] - 
     3*INT[W[1], W[4], W[2], W[3]] - 3*INT[W[1], W[4], W[3], W[2]] + 
     3*INT[W[1], W[4], W[3], W[3]] - 6*INT[W[2], W[1], W[1], W[1]] + 
     5*INT[W[2], W[1], W[1], W[2]] + INT[W[2], W[1], W[1], W[3]] + 
     5*INT[W[2], W[1], W[2], W[1]] - 6*INT[W[2], W[1], W[2], W[2]] + 
     INT[W[2], W[1], W[2], W[3]] + INT[W[2], W[1], W[3], W[1]] + 
     INT[W[2], W[1], W[3], W[2]] - 2*INT[W[2], W[1], W[3], W[3]] + 
     5*INT[W[2], W[2], W[1], W[1]] - 6*INT[W[2], W[2], W[1], W[2]] + 
     INT[W[2], W[2], W[1], W[3]] - 6*INT[W[2], W[2], W[2], W[1]] + 
     12*INT[W[2], W[2], W[2], W[2]] - 6*INT[W[2], W[2], W[2], W[3]] + 
     INT[W[2], W[2], W[3], W[1]] - 6*INT[W[2], W[2], W[3], W[2]] + 
     5*INT[W[2], W[2], W[3], W[3]] - 2*INT[W[2], W[3], W[1], W[1]] + 
     INT[W[2], W[3], W[1], W[2]] + INT[W[2], W[3], W[1], W[3]] + 
     INT[W[2], W[3], W[2], W[1]] - 6*INT[W[2], W[3], W[2], W[2]] + 
     5*INT[W[2], W[3], W[2], W[3]] + INT[W[2], W[3], W[3], W[1]] + 
     5*INT[W[2], W[3], W[3], W[2]] - 6*INT[W[2], W[3], W[3], W[3]] + 
     3*INT[W[2], W[5], W[1], W[1]] - 3*INT[W[2], W[5], W[1], W[3]] - 
     3*INT[W[2], W[5], W[3], W[1]] + 3*INT[W[2], W[5], W[3], W[3]] - 
     6*INT[W[3], W[1], W[1], W[1]] + INT[W[3], W[1], W[1], W[2]] + 
     5*INT[W[3], W[1], W[1], W[3]] + INT[W[3], W[1], W[2], W[1]] - 
     2*INT[W[3], W[1], W[2], W[2]] + INT[W[3], W[1], W[2], W[3]] + 
     5*INT[W[3], W[1], W[3], W[1]] + INT[W[3], W[1], W[3], W[2]] - 
     6*INT[W[3], W[1], W[3], W[3]] - 2*INT[W[3], W[2], W[1], W[1]] + 
     INT[W[3], W[2], W[1], W[2]] + INT[W[3], W[2], W[1], W[3]] + 
     INT[W[3], W[2], W[2], W[1]] - 6*INT[W[3], W[2], W[2], W[2]] + 
     5*INT[W[3], W[2], W[2], W[3]] + INT[W[3], W[2], W[3], W[1]] + 
     5*INT[W[3], W[2], W[3], W[2]] - 6*INT[W[3], W[2], W[3], W[3]] + 
     5*INT[W[3], W[3], W[1], W[1]] + INT[W[3], W[3], W[1], W[2]] - 
     6*INT[W[3], W[3], W[1], W[3]] + INT[W[3], W[3], W[2], W[1]] + 
     5*INT[W[3], W[3], W[2], W[2]] - 6*INT[W[3], W[3], W[2], W[3]] - 
     6*INT[W[3], W[3], W[3], W[1]] - 6*INT[W[3], W[3], W[3], W[2]] + 
     12*INT[W[3], W[3], W[3], W[3]] + 3*INT[W[3], W[6], W[1], W[1]] - 
     3*INT[W[3], W[6], W[1], W[2]] - 3*INT[W[3], W[6], W[2], W[1]] + 
     3*INT[W[3], W[6], W[2], W[2]] + (INT[W[1]] + INT[W[2]] - 2*INT[W[3]])*
      Zeta[3]
 
EE[3] = (-3461*Pi^6)/45360 + Pi^4*((-19*INT[W[1], W[1]])/12 + 
       (413*INT[W[1], W[2]])/360 + (157*INT[W[1], W[3]])/360 + 
       (413*INT[W[2], W[1]])/360 - (19*INT[W[2], W[2]])/12 + 
       (157*INT[W[2], W[3]])/360 + (157*INT[W[3], W[1]])/360 + 
       (157*INT[W[3], W[2]])/360 - (157*INT[W[3], W[3]])/180) - 
     120*INT[W[1], W[1], W[1], W[1], W[1], W[1]] + 
     60*INT[W[1], W[1], W[1], W[1], W[1], W[2]] + 
     60*INT[W[1], W[1], W[1], W[1], W[1], W[3]] + 
     60*INT[W[1], W[1], W[1], W[1], W[2], W[1]] - 
     36*INT[W[1], W[1], W[1], W[1], W[2], W[2]] - 
     24*INT[W[1], W[1], W[1], W[1], W[2], W[3]] + 
     60*INT[W[1], W[1], W[1], W[1], W[3], W[1]] - 
     24*INT[W[1], W[1], W[1], W[1], W[3], W[2]] - 
     36*INT[W[1], W[1], W[1], W[1], W[3], W[3]] + 
     60*INT[W[1], W[1], W[1], W[2], W[1], W[1]] - 
     36*INT[W[1], W[1], W[1], W[2], W[1], W[2]] - 
     24*INT[W[1], W[1], W[1], W[2], W[1], W[3]] - 
     36*INT[W[1], W[1], W[1], W[2], W[2], W[1]] + 
     37*INT[W[1], W[1], W[1], W[2], W[2], W[2]] - INT[W[1], W[1], W[1], W[2], 
      W[2], W[3]] - 24*INT[W[1], W[1], W[1], W[2], W[3], W[1]] + 
     5*INT[W[1], W[1], W[1], W[2], W[3], W[2]] + 
     19*INT[W[1], W[1], W[1], W[2], W[3], W[3]] - 
     6*INT[W[1], W[1], W[1], W[2], W[4], W[2]] + 
     6*INT[W[1], W[1], W[1], W[2], W[4], W[3]] + 
     60*INT[W[1], W[1], W[1], W[3], W[1], W[1]] - 
     24*INT[W[1], W[1], W[1], W[3], W[1], W[2]] - 
     36*INT[W[1], W[1], W[1], W[3], W[1], W[3]] - 
     24*INT[W[1], W[1], W[1], W[3], W[2], W[1]] + 
     19*INT[W[1], W[1], W[1], W[3], W[2], W[2]] + 
     5*INT[W[1], W[1], W[1], W[3], W[2], W[3]] - 
     36*INT[W[1], W[1], W[1], W[3], W[3], W[1]] - INT[W[1], W[1], W[1], W[3], 
      W[3], W[2]] + 37*INT[W[1], W[1], W[1], W[3], W[3], W[3]] + 
     6*INT[W[1], W[1], W[1], W[3], W[4], W[2]] - 
     6*INT[W[1], W[1], W[1], W[3], W[4], W[3]] - 
     20*INT[W[1], W[1], W[1], W[4], W[2], W[2]] + 
     20*INT[W[1], W[1], W[1], W[4], W[2], W[3]] + 
     20*INT[W[1], W[1], W[1], W[4], W[3], W[2]] - 
     20*INT[W[1], W[1], W[1], W[4], W[3], W[3]] + 
     60*INT[W[1], W[1], W[2], W[1], W[1], W[1]] - 
     36*INT[W[1], W[1], W[2], W[1], W[1], W[2]] - 
     24*INT[W[1], W[1], W[2], W[1], W[1], W[3]] - 
     36*INT[W[1], W[1], W[2], W[1], W[2], W[1]] + 
     37*INT[W[1], W[1], W[2], W[1], W[2], W[2]] - INT[W[1], W[1], W[2], W[1], 
      W[2], W[3]] - 24*INT[W[1], W[1], W[2], W[1], W[3], W[1]] + 
     5*INT[W[1], W[1], W[2], W[1], W[3], W[2]] + 
     19*INT[W[1], W[1], W[2], W[1], W[3], W[3]] - 
     6*INT[W[1], W[1], W[2], W[1], W[4], W[2]] + 
     6*INT[W[1], W[1], W[2], W[1], W[4], W[3]] - 
     36*INT[W[1], W[1], W[2], W[2], W[1], W[1]] + 
     37*INT[W[1], W[1], W[2], W[2], W[1], W[2]] - INT[W[1], W[1], W[2], W[2], 
      W[1], W[3]] + 37*INT[W[1], W[1], W[2], W[2], W[2], W[1]] - 
     36*INT[W[1], W[1], W[2], W[2], W[2], W[2]] - INT[W[1], W[1], W[2], W[2], 
      W[2], W[3]] - INT[W[1], W[1], W[2], W[2], W[3], W[1]] - 
     INT[W[1], W[1], W[2], W[2], W[3], W[2]] + 
     2*INT[W[1], W[1], W[2], W[2], W[3], W[3]] - 
     18*INT[W[1], W[1], W[2], W[3], W[1], W[1]] + 
     5*INT[W[1], W[1], W[2], W[3], W[1], W[2]] + 
     13*INT[W[1], W[1], W[2], W[3], W[1], W[3]] + 
     5*INT[W[1], W[1], W[2], W[3], W[2], W[1]] - 
     4*INT[W[1], W[1], W[2], W[3], W[2], W[2]] - INT[W[1], W[1], W[2], W[3], 
      W[2], W[3]] + 13*INT[W[1], W[1], W[2], W[3], W[3], W[1]] - 
     INT[W[1], W[1], W[2], W[3], W[3], W[2]] - 
     12*INT[W[1], W[1], W[2], W[3], W[3], W[3]] - 
     6*INT[W[1], W[1], W[2], W[4], W[1], W[2]] + 
     6*INT[W[1], W[1], W[2], W[4], W[1], W[3]] - 
     6*INT[W[1], W[1], W[2], W[4], W[2], W[1]] + 
     3*INT[W[1], W[1], W[2], W[4], W[2], W[2]] + 
     3*INT[W[1], W[1], W[2], W[4], W[2], W[3]] + 
     6*INT[W[1], W[1], W[2], W[4], W[3], W[1]] - 
     3*INT[W[1], W[1], W[2], W[4], W[3], W[2]] - 
     3*INT[W[1], W[1], W[2], W[4], W[3], W[3]] + 
     6*INT[W[1], W[1], W[2], W[4], W[4], W[2]] - 
     6*INT[W[1], W[1], W[2], W[4], W[4], W[3]] - 
     6*INT[W[1], W[1], W[2], W[5], W[1], W[1]] + 
     6*INT[W[1], W[1], W[2], W[5], W[1], W[3]] + 
     6*INT[W[1], W[1], W[2], W[5], W[3], W[1]] - 
     6*INT[W[1], W[1], W[2], W[5], W[3], W[3]] + 
     60*INT[W[1], W[1], W[3], W[1], W[1], W[1]] - 
     24*INT[W[1], W[1], W[3], W[1], W[1], W[2]] - 
     36*INT[W[1], W[1], W[3], W[1], W[1], W[3]] - 
     24*INT[W[1], W[1], W[3], W[1], W[2], W[1]] + 
     19*INT[W[1], W[1], W[3], W[1], W[2], W[2]] + 
     5*INT[W[1], W[1], W[3], W[1], W[2], W[3]] - 
     36*INT[W[1], W[1], W[3], W[1], W[3], W[1]] - INT[W[1], W[1], W[3], W[1], 
      W[3], W[2]] + 37*INT[W[1], W[1], W[3], W[1], W[3], W[3]] + 
     6*INT[W[1], W[1], W[3], W[1], W[4], W[2]] - 
     6*INT[W[1], W[1], W[3], W[1], W[4], W[3]] - 
     18*INT[W[1], W[1], W[3], W[2], W[1], W[1]] + 
     13*INT[W[1], W[1], W[3], W[2], W[1], W[2]] + 
     5*INT[W[1], W[1], W[3], W[2], W[1], W[3]] + 
     13*INT[W[1], W[1], W[3], W[2], W[2], W[1]] - 
     12*INT[W[1], W[1], W[3], W[2], W[2], W[2]] - INT[W[1], W[1], W[3], W[2], 
      W[2], W[3]] + 5*INT[W[1], W[1], W[3], W[2], W[3], W[1]] - 
     INT[W[1], W[1], W[3], W[2], W[3], W[2]] - 
     4*INT[W[1], W[1], W[3], W[2], W[3], W[3]] - 
     36*INT[W[1], W[1], W[3], W[3], W[1], W[1]] - INT[W[1], W[1], W[3], W[3], 
      W[1], W[2]] + 37*INT[W[1], W[1], W[3], W[3], W[1], W[3]] - 
     INT[W[1], W[1], W[3], W[3], W[2], W[1]] + 
     2*INT[W[1], W[1], W[3], W[3], W[2], W[2]] - INT[W[1], W[1], W[3], W[3], 
      W[2], W[3]] + 37*INT[W[1], W[1], W[3], W[3], W[3], W[1]] - 
     INT[W[1], W[1], W[3], W[3], W[3], W[2]] - 
     36*INT[W[1], W[1], W[3], W[3], W[3], W[3]] + 
     6*INT[W[1], W[1], W[3], W[4], W[1], W[2]] - 
     6*INT[W[1], W[1], W[3], W[4], W[1], W[3]] + 
     6*INT[W[1], W[1], W[3], W[4], W[2], W[1]] - 
     3*INT[W[1], W[1], W[3], W[4], W[2], W[2]] - 
     3*INT[W[1], W[1], W[3], W[4], W[2], W[3]] - 
     6*INT[W[1], W[1], W[3], W[4], W[3], W[1]] + 
     3*INT[W[1], W[1], W[3], W[4], W[3], W[2]] + 
     3*INT[W[1], W[1], W[3], W[4], W[3], W[3]] - 
     6*INT[W[1], W[1], W[3], W[4], W[4], W[2]] + 
     6*INT[W[1], W[1], W[3], W[4], W[4], W[3]] - 
     6*INT[W[1], W[1], W[3], W[6], W[1], W[1]] + 
     6*INT[W[1], W[1], W[3], W[6], W[1], W[2]] + 
     6*INT[W[1], W[1], W[3], W[6], W[2], W[1]] - 
     6*INT[W[1], W[1], W[3], W[6], W[2], W[2]] - 
     14*INT[W[1], W[1], W[4], W[1], W[2], W[2]] + 
     14*INT[W[1], W[1], W[4], W[1], W[2], W[3]] + 
     14*INT[W[1], W[1], W[4], W[1], W[3], W[2]] - 
     14*INT[W[1], W[1], W[4], W[1], W[3], W[3]] - 
     14*INT[W[1], W[1], W[4], W[2], W[1], W[2]] + 
     14*INT[W[1], W[1], W[4], W[2], W[1], W[3]] - 
     14*INT[W[1], W[1], W[4], W[2], W[2], W[1]] + 
     11*INT[W[1], W[1], W[4], W[2], W[2], W[2]] + 
     3*INT[W[1], W[1], W[4], W[2], W[2], W[3]] + 
     14*INT[W[1], W[1], W[4], W[2], W[3], W[1]] - 
     3*INT[W[1], W[1], W[4], W[2], W[3], W[2]] - 
     11*INT[W[1], W[1], W[4], W[2], W[3], W[3]] + 
     6*INT[W[1], W[1], W[4], W[2], W[4], W[2]] - 
     6*INT[W[1], W[1], W[4], W[2], W[4], W[3]] + 
     14*INT[W[1], W[1], W[4], W[3], W[1], W[2]] - 
     14*INT[W[1], W[1], W[4], W[3], W[1], W[3]] + 
     14*INT[W[1], W[1], W[4], W[3], W[2], W[1]] - 
     11*INT[W[1], W[1], W[4], W[3], W[2], W[2]] - 
     3*INT[W[1], W[1], W[4], W[3], W[2], W[3]] - 
     14*INT[W[1], W[1], W[4], W[3], W[3], W[1]] + 
     3*INT[W[1], W[1], W[4], W[3], W[3], W[2]] + 
     11*INT[W[1], W[1], W[4], W[3], W[3], W[3]] - 
     6*INT[W[1], W[1], W[4], W[3], W[4], W[2]] + 
     6*INT[W[1], W[1], W[4], W[3], W[4], W[3]] + 
     14*INT[W[1], W[1], W[4], W[4], W[2], W[2]] - 
     14*INT[W[1], W[1], W[4], W[4], W[2], W[3]] - 
     14*INT[W[1], W[1], W[4], W[4], W[3], W[2]] + 
     14*INT[W[1], W[1], W[4], W[4], W[3], W[3]] + 
     60*INT[W[1], W[2], W[1], W[1], W[1], W[1]] - 
     36*INT[W[1], W[2], W[1], W[1], W[1], W[2]] - 
     24*INT[W[1], W[2], W[1], W[1], W[1], W[3]] - 
     36*INT[W[1], W[2], W[1], W[1], W[2], W[1]] + 
     37*INT[W[1], W[2], W[1], W[1], W[2], W[2]] - INT[W[1], W[2], W[1], W[1], 
      W[2], W[3]] - 24*INT[W[1], W[2], W[1], W[1], W[3], W[1]] + 
     5*INT[W[1], W[2], W[1], W[1], W[3], W[2]] + 
     19*INT[W[1], W[2], W[1], W[1], W[3], W[3]] - 
     6*INT[W[1], W[2], W[1], W[1], W[4], W[2]] + 
     6*INT[W[1], W[2], W[1], W[1], W[4], W[3]] - 
     36*INT[W[1], W[2], W[1], W[2], W[1], W[1]] + 
     37*INT[W[1], W[2], W[1], W[2], W[1], W[2]] - INT[W[1], W[2], W[1], W[2], 
      W[1], W[3]] + 37*INT[W[1], W[2], W[1], W[2], W[2], W[1]] - 
     36*INT[W[1], W[2], W[1], W[2], W[2], W[2]] - INT[W[1], W[2], W[1], W[2], 
      W[2], W[3]] - INT[W[1], W[2], W[1], W[2], W[3], W[1]] - 
     INT[W[1], W[2], W[1], W[2], W[3], W[2]] + 
     2*INT[W[1], W[2], W[1], W[2], W[3], W[3]] - 
     18*INT[W[1], W[2], W[1], W[3], W[1], W[1]] + 
     5*INT[W[1], W[2], W[1], W[3], W[1], W[2]] + 
     13*INT[W[1], W[2], W[1], W[3], W[1], W[3]] + 
     5*INT[W[1], W[2], W[1], W[3], W[2], W[1]] - 
     4*INT[W[1], W[2], W[1], W[3], W[2], W[2]] - INT[W[1], W[2], W[1], W[3], 
      W[2], W[3]] + 13*INT[W[1], W[2], W[1], W[3], W[3], W[1]] - 
     INT[W[1], W[2], W[1], W[3], W[3], W[2]] - 
     12*INT[W[1], W[2], W[1], W[3], W[3], W[3]] - 
     6*INT[W[1], W[2], W[1], W[4], W[1], W[2]] + 
     6*INT[W[1], W[2], W[1], W[4], W[1], W[3]] - 
     6*INT[W[1], W[2], W[1], W[4], W[2], W[1]] + 
     3*INT[W[1], W[2], W[1], W[4], W[2], W[2]] + 
     3*INT[W[1], W[2], W[1], W[4], W[2], W[3]] + 
     6*INT[W[1], W[2], W[1], W[4], W[3], W[1]] - 
     3*INT[W[1], W[2], W[1], W[4], W[3], W[2]] - 
     3*INT[W[1], W[2], W[1], W[4], W[3], W[3]] + 
     6*INT[W[1], W[2], W[1], W[4], W[4], W[2]] - 
     6*INT[W[1], W[2], W[1], W[4], W[4], W[3]] - 
     6*INT[W[1], W[2], W[1], W[5], W[1], W[1]] + 
     6*INT[W[1], W[2], W[1], W[5], W[1], W[3]] + 
     6*INT[W[1], W[2], W[1], W[5], W[3], W[1]] - 
     6*INT[W[1], W[2], W[1], W[5], W[3], W[3]] - 
     36*INT[W[1], W[2], W[2], W[1], W[1], W[1]] + 
     37*INT[W[1], W[2], W[2], W[1], W[1], W[2]] - INT[W[1], W[2], W[2], W[1], 
      W[1], W[3]] + 37*INT[W[1], W[2], W[2], W[1], W[2], W[1]] - 
     36*INT[W[1], W[2], W[2], W[1], W[2], W[2]] - INT[W[1], W[2], W[2], W[1], 
      W[2], W[3]] - INT[W[1], W[2], W[2], W[1], W[3], W[1]] - 
     INT[W[1], W[2], W[2], W[1], W[3], W[2]] + 
     2*INT[W[1], W[2], W[2], W[1], W[3], W[3]] + 
     37*INT[W[1], W[2], W[2], W[2], W[1], W[1]] - 
     36*INT[W[1], W[2], W[2], W[2], W[1], W[2]] - INT[W[1], W[2], W[2], W[2], 
      W[1], W[3]] - 36*INT[W[1], W[2], W[2], W[2], W[2], W[1]] + 
     60*INT[W[1], W[2], W[2], W[2], W[2], W[2]] - 
     24*INT[W[1], W[2], W[2], W[2], W[2], W[3]] + 
     5*INT[W[1], W[2], W[2], W[2], W[3], W[1]] - 
     24*INT[W[1], W[2], W[2], W[2], W[3], W[2]] + 
     19*INT[W[1], W[2], W[2], W[2], W[3], W[3]] - 
     6*INT[W[1], W[2], W[2], W[2], W[5], W[1]] + 
     6*INT[W[1], W[2], W[2], W[2], W[5], W[3]] - 
     4*INT[W[1], W[2], W[2], W[3], W[1], W[1]] + 
     5*INT[W[1], W[2], W[2], W[3], W[1], W[2]] - INT[W[1], W[2], W[2], W[3], 
      W[1], W[3]] + 5*INT[W[1], W[2], W[2], W[3], W[2], W[1]] - 
     18*INT[W[1], W[2], W[2], W[3], W[2], W[2]] + 
     13*INT[W[1], W[2], W[2], W[3], W[2], W[3]] - INT[W[1], W[2], W[2], W[3], 
      W[3], W[1]] + 13*INT[W[1], W[2], W[2], W[3], W[3], W[2]] - 
     12*INT[W[1], W[2], W[2], W[3], W[3], W[3]] - 
     6*INT[W[1], W[2], W[2], W[4], W[2], W[2]] + 
     6*INT[W[1], W[2], W[2], W[4], W[2], W[3]] + 
     6*INT[W[1], W[2], W[2], W[4], W[3], W[2]] - 
     6*INT[W[1], W[2], W[2], W[4], W[3], W[3]] + 
     3*INT[W[1], W[2], W[2], W[5], W[1], W[1]] - 
     6*INT[W[1], W[2], W[2], W[5], W[1], W[2]] + 
     3*INT[W[1], W[2], W[2], W[5], W[1], W[3]] - 
     6*INT[W[1], W[2], W[2], W[5], W[2], W[1]] + 
     6*INT[W[1], W[2], W[2], W[5], W[2], W[3]] - 
     3*INT[W[1], W[2], W[2], W[5], W[3], W[1]] + 
     6*INT[W[1], W[2], W[2], W[5], W[3], W[2]] - 
     3*INT[W[1], W[2], W[2], W[5], W[3], W[3]] + 
     6*INT[W[1], W[2], W[2], W[5], W[5], W[1]] - 
     6*INT[W[1], W[2], W[2], W[5], W[5], W[3]] - 
     15*INT[W[1], W[2], W[3], W[1], W[1], W[1]] + 
     4*INT[W[1], W[2], W[3], W[1], W[1], W[2]] + 
     11*INT[W[1], W[2], W[3], W[1], W[1], W[3]] + 
     4*INT[W[1], W[2], W[3], W[1], W[2], W[1]] - 
     2*INT[W[1], W[2], W[3], W[1], W[2], W[2]] - 
     2*INT[W[1], W[2], W[3], W[1], W[2], W[3]] + 
     11*INT[W[1], W[2], W[3], W[1], W[3], W[1]] - 
     2*INT[W[1], W[2], W[3], W[1], W[3], W[2]] - 
     9*INT[W[1], W[2], W[3], W[1], W[3], W[3]] - 
     2*INT[W[1], W[2], W[3], W[2], W[1], W[1]] + 
     4*INT[W[1], W[2], W[3], W[2], W[1], W[2]] - 
     2*INT[W[1], W[2], W[3], W[2], W[1], W[3]] + 
     4*INT[W[1], W[2], W[3], W[2], W[2], W[1]] - 
     15*INT[W[1], W[2], W[3], W[2], W[2], W[2]] + 
     11*INT[W[1], W[2], W[3], W[2], W[2], W[3]] - 
     2*INT[W[1], W[2], W[3], W[2], W[3], W[1]] + 
     11*INT[W[1], W[2], W[3], W[2], W[3], W[2]] - 
     9*INT[W[1], W[2], W[3], W[2], W[3], W[3]] + 
     5*INT[W[1], W[2], W[3], W[3], W[1], W[1]] - 
     2*INT[W[1], W[2], W[3], W[3], W[1], W[2]] - 
     3*INT[W[1], W[2], W[3], W[3], W[1], W[3]] - 
     2*INT[W[1], W[2], W[3], W[3], W[2], W[1]] + 
     5*INT[W[1], W[2], W[3], W[3], W[2], W[2]] - 
     3*INT[W[1], W[2], W[3], W[3], W[2], W[3]] - 
     3*INT[W[1], W[2], W[3], W[3], W[3], W[1]] - 
     3*INT[W[1], W[2], W[3], W[3], W[3], W[2]] + 
     6*INT[W[1], W[2], W[3], W[3], W[3], W[3]] + 
     6*INT[W[1], W[2], W[3], W[4], W[2], W[2]] - 
     6*INT[W[1], W[2], W[3], W[4], W[2], W[3]] - 
     6*INT[W[1], W[2], W[3], W[4], W[3], W[2]] + 
     6*INT[W[1], W[2], W[3], W[4], W[3], W[3]] + 
     6*INT[W[1], W[2], W[3], W[5], W[1], W[1]] - 
     6*INT[W[1], W[2], W[3], W[5], W[1], W[3]] - 
     6*INT[W[1], W[2], W[3], W[5], W[3], W[1]] + 
     6*INT[W[1], W[2], W[3], W[5], W[3], W[3]] + 
     6*INT[W[1], W[2], W[3], W[6], W[1], W[1]] - 
     6*INT[W[1], W[2], W[3], W[6], W[1], W[2]] - 
     6*INT[W[1], W[2], W[3], W[6], W[2], W[1]] + 
     6*INT[W[1], W[2], W[3], W[6], W[2], W[2]] - 
     2*INT[W[1], W[2], W[4], W[1], W[1], W[2]] + 
     2*INT[W[1], W[2], W[4], W[1], W[1], W[3]] - 
     2*INT[W[1], W[2], W[4], W[1], W[2], W[1]] + INT[W[1], W[2], W[4], W[1], 
      W[2], W[2]] + INT[W[1], W[2], W[4], W[1], W[2], W[3]] + 
     2*INT[W[1], W[2], W[4], W[1], W[3], W[1]] - INT[W[1], W[2], W[4], W[1], 
      W[3], W[2]] - INT[W[1], W[2], W[4], W[1], W[3], W[3]] + 
     2*INT[W[1], W[2], W[4], W[1], W[4], W[2]] - 
     2*INT[W[1], W[2], W[4], W[1], W[4], W[3]] - 
     2*INT[W[1], W[2], W[4], W[2], W[1], W[1]] + INT[W[1], W[2], W[4], W[2], 
      W[1], W[2]] + INT[W[1], W[2], W[4], W[2], W[1], W[3]] + 
     INT[W[1], W[2], W[4], W[2], W[2], W[1]] - 
     9*INT[W[1], W[2], W[4], W[2], W[2], W[2]] + 
     8*INT[W[1], W[2], W[4], W[2], W[2], W[3]] + INT[W[1], W[2], W[4], W[2], 
      W[3], W[1]] + 8*INT[W[1], W[2], W[4], W[2], W[3], W[2]] - 
     9*INT[W[1], W[2], W[4], W[2], W[3], W[3]] + 
     2*INT[W[1], W[2], W[4], W[3], W[1], W[1]] - INT[W[1], W[2], W[4], W[3], 
      W[1], W[2]] - INT[W[1], W[2], W[4], W[3], W[1], W[3]] - 
     INT[W[1], W[2], W[4], W[3], W[2], W[1]] + 
     9*INT[W[1], W[2], W[4], W[3], W[2], W[2]] - 
     8*INT[W[1], W[2], W[4], W[3], W[2], W[3]] - INT[W[1], W[2], W[4], W[3], 
      W[3], W[1]] - 8*INT[W[1], W[2], W[4], W[3], W[3], W[2]] + 
     9*INT[W[1], W[2], W[4], W[3], W[3], W[3]] + 
     2*INT[W[1], W[2], W[4], W[4], W[1], W[2]] - 
     2*INT[W[1], W[2], W[4], W[4], W[1], W[3]] + 
     2*INT[W[1], W[2], W[4], W[4], W[2], W[1]] - INT[W[1], W[2], W[4], W[4], 
      W[2], W[2]] - INT[W[1], W[2], W[4], W[4], W[2], W[3]] - 
     2*INT[W[1], W[2], W[4], W[4], W[3], W[1]] + INT[W[1], W[2], W[4], W[4], 
      W[3], W[2]] + INT[W[1], W[2], W[4], W[4], W[3], W[3]] - 
     2*INT[W[1], W[2], W[4], W[4], W[4], W[2]] + 
     2*INT[W[1], W[2], W[4], W[4], W[4], W[3]] - 
     9*INT[W[1], W[2], W[5], W[1], W[1], W[1]] + INT[W[1], W[2], W[5], W[1], 
      W[1], W[2]] + 8*INT[W[1], W[2], W[5], W[1], W[1], W[3]] + 
     INT[W[1], W[2], W[5], W[1], W[2], W[1]] - 
     2*INT[W[1], W[2], W[5], W[1], W[2], W[2]] + INT[W[1], W[2], W[5], W[1], 
      W[2], W[3]] + 8*INT[W[1], W[2], W[5], W[1], W[3], W[1]] + 
     INT[W[1], W[2], W[5], W[1], W[3], W[2]] - 
     9*INT[W[1], W[2], W[5], W[1], W[3], W[3]] + INT[W[1], W[2], W[5], W[2], 
      W[1], W[1]] - 2*INT[W[1], W[2], W[5], W[2], W[1], W[2]] + 
     INT[W[1], W[2], W[5], W[2], W[1], W[3]] - 
     2*INT[W[1], W[2], W[5], W[2], W[2], W[1]] + 
     2*INT[W[1], W[2], W[5], W[2], W[2], W[3]] - INT[W[1], W[2], W[5], W[2], 
      W[3], W[1]] + 2*INT[W[1], W[2], W[5], W[2], W[3], W[2]] - 
     INT[W[1], W[2], W[5], W[2], W[3], W[3]] + 
     2*INT[W[1], W[2], W[5], W[2], W[5], W[1]] - 
     2*INT[W[1], W[2], W[5], W[2], W[5], W[3]] + 
     9*INT[W[1], W[2], W[5], W[3], W[1], W[1]] - INT[W[1], W[2], W[5], W[3], 
      W[1], W[2]] - 8*INT[W[1], W[2], W[5], W[3], W[1], W[3]] - 
     INT[W[1], W[2], W[5], W[3], W[2], W[1]] + 
     2*INT[W[1], W[2], W[5], W[3], W[2], W[2]] - INT[W[1], W[2], W[5], W[3], 
      W[2], W[3]] - 8*INT[W[1], W[2], W[5], W[3], W[3], W[1]] - 
     INT[W[1], W[2], W[5], W[3], W[3], W[2]] + 
     9*INT[W[1], W[2], W[5], W[3], W[3], W[3]] - INT[W[1], W[2], W[5], W[5], 
      W[1], W[1]] + 2*INT[W[1], W[2], W[5], W[5], W[1], W[2]] - 
     INT[W[1], W[2], W[5], W[5], W[1], W[3]] + 
     2*INT[W[1], W[2], W[5], W[5], W[2], W[1]] - 
     2*INT[W[1], W[2], W[5], W[5], W[2], W[3]] + INT[W[1], W[2], W[5], W[5], 
      W[3], W[1]] - 2*INT[W[1], W[2], W[5], W[5], W[3], W[2]] + 
     INT[W[1], W[2], W[5], W[5], W[3], W[3]] - 
     2*INT[W[1], W[2], W[5], W[5], W[5], W[1]] + 
     2*INT[W[1], W[2], W[5], W[5], W[5], W[3]] + 
     60*INT[W[1], W[3], W[1], W[1], W[1], W[1]] - 
     24*INT[W[1], W[3], W[1], W[1], W[1], W[2]] - 
     36*INT[W[1], W[3], W[1], W[1], W[1], W[3]] - 
     24*INT[W[1], W[3], W[1], W[1], W[2], W[1]] + 
     19*INT[W[1], W[3], W[1], W[1], W[2], W[2]] + 
     5*INT[W[1], W[3], W[1], W[1], W[2], W[3]] - 
     36*INT[W[1], W[3], W[1], W[1], W[3], W[1]] - INT[W[1], W[3], W[1], W[1], 
      W[3], W[2]] + 37*INT[W[1], W[3], W[1], W[1], W[3], W[3]] + 
     6*INT[W[1], W[3], W[1], W[1], W[4], W[2]] - 
     6*INT[W[1], W[3], W[1], W[1], W[4], W[3]] - 
     18*INT[W[1], W[3], W[1], W[2], W[1], W[1]] + 
     13*INT[W[1], W[3], W[1], W[2], W[1], W[2]] + 
     5*INT[W[1], W[3], W[1], W[2], W[1], W[3]] + 
     13*INT[W[1], W[3], W[1], W[2], W[2], W[1]] - 
     12*INT[W[1], W[3], W[1], W[2], W[2], W[2]] - INT[W[1], W[3], W[1], W[2], 
      W[2], W[3]] + 5*INT[W[1], W[3], W[1], W[2], W[3], W[1]] - 
     INT[W[1], W[3], W[1], W[2], W[3], W[2]] - 
     4*INT[W[1], W[3], W[1], W[2], W[3], W[3]] - 
     36*INT[W[1], W[3], W[1], W[3], W[1], W[1]] - INT[W[1], W[3], W[1], W[3], 
      W[1], W[2]] + 37*INT[W[1], W[3], W[1], W[3], W[1], W[3]] - 
     INT[W[1], W[3], W[1], W[3], W[2], W[1]] + 
     2*INT[W[1], W[3], W[1], W[3], W[2], W[2]] - INT[W[1], W[3], W[1], W[3], 
      W[2], W[3]] + 37*INT[W[1], W[3], W[1], W[3], W[3], W[1]] - 
     INT[W[1], W[3], W[1], W[3], W[3], W[2]] - 
     36*INT[W[1], W[3], W[1], W[3], W[3], W[3]] + 
     6*INT[W[1], W[3], W[1], W[4], W[1], W[2]] - 
     6*INT[W[1], W[3], W[1], W[4], W[1], W[3]] + 
     6*INT[W[1], W[3], W[1], W[4], W[2], W[1]] - 
     3*INT[W[1], W[3], W[1], W[4], W[2], W[2]] - 
     3*INT[W[1], W[3], W[1], W[4], W[2], W[3]] - 
     6*INT[W[1], W[3], W[1], W[4], W[3], W[1]] + 
     3*INT[W[1], W[3], W[1], W[4], W[3], W[2]] + 
     3*INT[W[1], W[3], W[1], W[4], W[3], W[3]] - 
     6*INT[W[1], W[3], W[1], W[4], W[4], W[2]] + 
     6*INT[W[1], W[3], W[1], W[4], W[4], W[3]] - 
     6*INT[W[1], W[3], W[1], W[6], W[1], W[1]] + 
     6*INT[W[1], W[3], W[1], W[6], W[1], W[2]] + 
     6*INT[W[1], W[3], W[1], W[6], W[2], W[1]] - 
     6*INT[W[1], W[3], W[1], W[6], W[2], W[2]] - 
     15*INT[W[1], W[3], W[2], W[1], W[1], W[1]] + 
     11*INT[W[1], W[3], W[2], W[1], W[1], W[2]] + 
     4*INT[W[1], W[3], W[2], W[1], W[1], W[3]] + 
     11*INT[W[1], W[3], W[2], W[1], W[2], W[1]] - 
     9*INT[W[1], W[3], W[2], W[1], W[2], W[2]] - 
     2*INT[W[1], W[3], W[2], W[1], W[2], W[3]] + 
     4*INT[W[1], W[3], W[2], W[1], W[3], W[1]] - 
     2*INT[W[1], W[3], W[2], W[1], W[3], W[2]] - 
     2*INT[W[1], W[3], W[2], W[1], W[3], W[3]] + 
     5*INT[W[1], W[3], W[2], W[2], W[1], W[1]] - 
     3*INT[W[1], W[3], W[2], W[2], W[1], W[2]] - 
     2*INT[W[1], W[3], W[2], W[2], W[1], W[3]] - 
     3*INT[W[1], W[3], W[2], W[2], W[2], W[1]] + 
     6*INT[W[1], W[3], W[2], W[2], W[2], W[2]] - 
     3*INT[W[1], W[3], W[2], W[2], W[2], W[3]] - 
     2*INT[W[1], W[3], W[2], W[2], W[3], W[1]] - 
     3*INT[W[1], W[3], W[2], W[2], W[3], W[2]] + 
     5*INT[W[1], W[3], W[2], W[2], W[3], W[3]] - 
     2*INT[W[1], W[3], W[2], W[3], W[1], W[1]] - 
     2*INT[W[1], W[3], W[2], W[3], W[1], W[2]] + 
     4*INT[W[1], W[3], W[2], W[3], W[1], W[3]] - 
     2*INT[W[1], W[3], W[2], W[3], W[2], W[1]] - 
     9*INT[W[1], W[3], W[2], W[3], W[2], W[2]] + 
     11*INT[W[1], W[3], W[2], W[3], W[2], W[3]] + 
     4*INT[W[1], W[3], W[2], W[3], W[3], W[1]] + 
     11*INT[W[1], W[3], W[2], W[3], W[3], W[2]] - 
     15*INT[W[1], W[3], W[2], W[3], W[3], W[3]] + 
     6*INT[W[1], W[3], W[2], W[4], W[2], W[2]] - 
     6*INT[W[1], W[3], W[2], W[4], W[2], W[3]] - 
     6*INT[W[1], W[3], W[2], W[4], W[3], W[2]] + 
     6*INT[W[1], W[3], W[2], W[4], W[3], W[3]] + 
     6*INT[W[1], W[3], W[2], W[5], W[1], W[1]] - 
     6*INT[W[1], W[3], W[2], W[5], W[1], W[3]] - 
     6*INT[W[1], W[3], W[2], W[5], W[3], W[1]] + 
     6*INT[W[1], W[3], W[2], W[5], W[3], W[3]] + 
     6*INT[W[1], W[3], W[2], W[6], W[1], W[1]] - 
     6*INT[W[1], W[3], W[2], W[6], W[1], W[2]] - 
     6*INT[W[1], W[3], W[2], W[6], W[2], W[1]] + 
     6*INT[W[1], W[3], W[2], W[6], W[2], W[2]] - 
     36*INT[W[1], W[3], W[3], W[1], W[1], W[1]] - INT[W[1], W[3], W[3], W[1], 
      W[1], W[2]] + 37*INT[W[1], W[3], W[3], W[1], W[1], W[3]] - 
     INT[W[1], W[3], W[3], W[1], W[2], W[1]] + 
     2*INT[W[1], W[3], W[3], W[1], W[2], W[2]] - INT[W[1], W[3], W[3], W[1], 
      W[2], W[3]] + 37*INT[W[1], W[3], W[3], W[1], W[3], W[1]] - 
     INT[W[1], W[3], W[3], W[1], W[3], W[2]] - 
     36*INT[W[1], W[3], W[3], W[1], W[3], W[3]] - 
     4*INT[W[1], W[3], W[3], W[2], W[1], W[1]] - INT[W[1], W[3], W[3], W[2], 
      W[1], W[2]] + 5*INT[W[1], W[3], W[3], W[2], W[1], W[3]] - 
     INT[W[1], W[3], W[3], W[2], W[2], W[1]] - 
     12*INT[W[1], W[3], W[3], W[2], W[2], W[2]] + 
     13*INT[W[1], W[3], W[3], W[2], W[2], W[3]] + 
     5*INT[W[1], W[3], W[3], W[2], W[3], W[1]] + 
     13*INT[W[1], W[3], W[3], W[2], W[3], W[2]] - 
     18*INT[W[1], W[3], W[3], W[2], W[3], W[3]] + 
     37*INT[W[1], W[3], W[3], W[3], W[1], W[1]] - INT[W[1], W[3], W[3], W[3], 
      W[1], W[2]] - 36*INT[W[1], W[3], W[3], W[3], W[1], W[3]] + 
     5*INT[W[1], W[3], W[3], W[3], W[2], W[1]] + 
     19*INT[W[1], W[3], W[3], W[3], W[2], W[2]] - 
     24*INT[W[1], W[3], W[3], W[3], W[2], W[3]] - 
     36*INT[W[1], W[3], W[3], W[3], W[3], W[1]] - 
     24*INT[W[1], W[3], W[3], W[3], W[3], W[2]] + 
     60*INT[W[1], W[3], W[3], W[3], W[3], W[3]] - 
     6*INT[W[1], W[3], W[3], W[3], W[6], W[1]] + 
     6*INT[W[1], W[3], W[3], W[3], W[6], W[2]] - 
     6*INT[W[1], W[3], W[3], W[4], W[2], W[2]] + 
     6*INT[W[1], W[3], W[3], W[4], W[2], W[3]] + 
     6*INT[W[1], W[3], W[3], W[4], W[3], W[2]] - 
     6*INT[W[1], W[3], W[3], W[4], W[3], W[3]] + 
     3*INT[W[1], W[3], W[3], W[6], W[1], W[1]] + 
     3*INT[W[1], W[3], W[3], W[6], W[1], W[2]] - 
     6*INT[W[1], W[3], W[3], W[6], W[1], W[3]] - 
     3*INT[W[1], W[3], W[3], W[6], W[2], W[1]] - 
     3*INT[W[1], W[3], W[3], W[6], W[2], W[2]] + 
     6*INT[W[1], W[3], W[3], W[6], W[2], W[3]] - 
     6*INT[W[1], W[3], W[3], W[6], W[3], W[1]] + 
     6*INT[W[1], W[3], W[3], W[6], W[3], W[2]] + 
     6*INT[W[1], W[3], W[3], W[6], W[6], W[1]] - 
     6*INT[W[1], W[3], W[3], W[6], W[6], W[2]] + 
     2*INT[W[1], W[3], W[4], W[1], W[1], W[2]] - 
     2*INT[W[1], W[3], W[4], W[1], W[1], W[3]] + 
     2*INT[W[1], W[3], W[4], W[1], W[2], W[1]] - INT[W[1], W[3], W[4], W[1], 
      W[2], W[2]] - INT[W[1], W[3], W[4], W[1], W[2], W[3]] - 
     2*INT[W[1], W[3], W[4], W[1], W[3], W[1]] + INT[W[1], W[3], W[4], W[1], 
      W[3], W[2]] + INT[W[1], W[3], W[4], W[1], W[3], W[3]] - 
     2*INT[W[1], W[3], W[4], W[1], W[4], W[2]] + 
     2*INT[W[1], W[3], W[4], W[1], W[4], W[3]] + 
     2*INT[W[1], W[3], W[4], W[2], W[1], W[1]] - INT[W[1], W[3], W[4], W[2], 
      W[1], W[2]] - INT[W[1], W[3], W[4], W[2], W[1], W[3]] - 
     INT[W[1], W[3], W[4], W[2], W[2], W[1]] + 
     9*INT[W[1], W[3], W[4], W[2], W[2], W[2]] - 
     8*INT[W[1], W[3], W[4], W[2], W[2], W[3]] - INT[W[1], W[3], W[4], W[2], 
      W[3], W[1]] - 8*INT[W[1], W[3], W[4], W[2], W[3], W[2]] + 
     9*INT[W[1], W[3], W[4], W[2], W[3], W[3]] - 
     2*INT[W[1], W[3], W[4], W[3], W[1], W[1]] + INT[W[1], W[3], W[4], W[3], 
      W[1], W[2]] + INT[W[1], W[3], W[4], W[3], W[1], W[3]] + 
     INT[W[1], W[3], W[4], W[3], W[2], W[1]] - 
     9*INT[W[1], W[3], W[4], W[3], W[2], W[2]] + 
     8*INT[W[1], W[3], W[4], W[3], W[2], W[3]] + INT[W[1], W[3], W[4], W[3], 
      W[3], W[1]] + 8*INT[W[1], W[3], W[4], W[3], W[3], W[2]] - 
     9*INT[W[1], W[3], W[4], W[3], W[3], W[3]] - 
     2*INT[W[1], W[3], W[4], W[4], W[1], W[2]] + 
     2*INT[W[1], W[3], W[4], W[4], W[1], W[3]] - 
     2*INT[W[1], W[3], W[4], W[4], W[2], W[1]] + INT[W[1], W[3], W[4], W[4], 
      W[2], W[2]] + INT[W[1], W[3], W[4], W[4], W[2], W[3]] + 
     2*INT[W[1], W[3], W[4], W[4], W[3], W[1]] - INT[W[1], W[3], W[4], W[4], 
      W[3], W[2]] - INT[W[1], W[3], W[4], W[4], W[3], W[3]] + 
     2*INT[W[1], W[3], W[4], W[4], W[4], W[2]] - 
     2*INT[W[1], W[3], W[4], W[4], W[4], W[3]] - 
     9*INT[W[1], W[3], W[6], W[1], W[1], W[1]] + 
     8*INT[W[1], W[3], W[6], W[1], W[1], W[2]] + INT[W[1], W[3], W[6], W[1], 
      W[1], W[3]] + 8*INT[W[1], W[3], W[6], W[1], W[2], W[1]] - 
     9*INT[W[1], W[3], W[6], W[1], W[2], W[2]] + INT[W[1], W[3], W[6], W[1], 
      W[2], W[3]] + INT[W[1], W[3], W[6], W[1], W[3], W[1]] + 
     INT[W[1], W[3], W[6], W[1], W[3], W[2]] - 
     2*INT[W[1], W[3], W[6], W[1], W[3], W[3]] + 
     9*INT[W[1], W[3], W[6], W[2], W[1], W[1]] - 
     8*INT[W[1], W[3], W[6], W[2], W[1], W[2]] - INT[W[1], W[3], W[6], W[2], 
      W[1], W[3]] - 8*INT[W[1], W[3], W[6], W[2], W[2], W[1]] + 
     9*INT[W[1], W[3], W[6], W[2], W[2], W[2]] - INT[W[1], W[3], W[6], W[2], 
      W[2], W[3]] - INT[W[1], W[3], W[6], W[2], W[3], W[1]] - 
     INT[W[1], W[3], W[6], W[2], W[3], W[2]] + 
     2*INT[W[1], W[3], W[6], W[2], W[3], W[3]] + INT[W[1], W[3], W[6], W[3], 
      W[1], W[1]] + INT[W[1], W[3], W[6], W[3], W[1], W[2]] - 
     2*INT[W[1], W[3], W[6], W[3], W[1], W[3]] - INT[W[1], W[3], W[6], W[3], 
      W[2], W[1]] - INT[W[1], W[3], W[6], W[3], W[2], W[2]] + 
     2*INT[W[1], W[3], W[6], W[3], W[2], W[3]] - 
     2*INT[W[1], W[3], W[6], W[3], W[3], W[1]] + 
     2*INT[W[1], W[3], W[6], W[3], W[3], W[2]] + 
     2*INT[W[1], W[3], W[6], W[3], W[6], W[1]] - 
     2*INT[W[1], W[3], W[6], W[3], W[6], W[2]] - INT[W[1], W[3], W[6], W[6], 
      W[1], W[1]] - INT[W[1], W[3], W[6], W[6], W[1], W[2]] + 
     2*INT[W[1], W[3], W[6], W[6], W[1], W[3]] + INT[W[1], W[3], W[6], W[6], 
      W[2], W[1]] + INT[W[1], W[3], W[6], W[6], W[2], W[2]] - 
     2*INT[W[1], W[3], W[6], W[6], W[2], W[3]] + 
     2*INT[W[1], W[3], W[6], W[6], W[3], W[1]] - 
     2*INT[W[1], W[3], W[6], W[6], W[3], W[2]] - 
     2*INT[W[1], W[3], W[6], W[6], W[6], W[1]] + 
     2*INT[W[1], W[3], W[6], W[6], W[6], W[2]] - 
     9*INT[W[1], W[4], W[1], W[1], W[2], W[2]] + 
     9*INT[W[1], W[4], W[1], W[1], W[2], W[3]] + 
     9*INT[W[1], W[4], W[1], W[1], W[3], W[2]] - 
     9*INT[W[1], W[4], W[1], W[1], W[3], W[3]] - 
     9*INT[W[1], W[4], W[1], W[2], W[1], W[2]] + 
     9*INT[W[1], W[4], W[1], W[2], W[1], W[3]] - 
     9*INT[W[1], W[4], W[1], W[2], W[2], W[1]] + 
     8*INT[W[1], W[4], W[1], W[2], W[2], W[2]] + INT[W[1], W[4], W[1], W[2], 
      W[2], W[3]] + 9*INT[W[1], W[4], W[1], W[2], W[3], W[1]] - 
     INT[W[1], W[4], W[1], W[2], W[3], W[2]] - 
     8*INT[W[1], W[4], W[1], W[2], W[3], W[3]] + 
     2*INT[W[1], W[4], W[1], W[2], W[4], W[2]] - 
     2*INT[W[1], W[4], W[1], W[2], W[4], W[3]] + 
     9*INT[W[1], W[4], W[1], W[3], W[1], W[2]] - 
     9*INT[W[1], W[4], W[1], W[3], W[1], W[3]] + 
     9*INT[W[1], W[4], W[1], W[3], W[2], W[1]] - 
     8*INT[W[1], W[4], W[1], W[3], W[2], W[2]] - INT[W[1], W[4], W[1], W[3], 
      W[2], W[3]] - 9*INT[W[1], W[4], W[1], W[3], W[3], W[1]] + 
     INT[W[1], W[4], W[1], W[3], W[3], W[2]] + 
     8*INT[W[1], W[4], W[1], W[3], W[3], W[3]] - 
     2*INT[W[1], W[4], W[1], W[3], W[4], W[2]] + 
     2*INT[W[1], W[4], W[1], W[3], W[4], W[3]] + 
     9*INT[W[1], W[4], W[1], W[4], W[2], W[2]] - 
     9*INT[W[1], W[4], W[1], W[4], W[2], W[3]] - 
     9*INT[W[1], W[4], W[1], W[4], W[3], W[2]] + 
     9*INT[W[1], W[4], W[1], W[4], W[3], W[3]] - 
     9*INT[W[1], W[4], W[2], W[1], W[1], W[2]] + 
     9*INT[W[1], W[4], W[2], W[1], W[1], W[3]] - 
     9*INT[W[1], W[4], W[2], W[1], W[2], W[1]] + 
     8*INT[W[1], W[4], W[2], W[1], W[2], W[2]] + INT[W[1], W[4], W[2], W[1], 
      W[2], W[3]] + 9*INT[W[1], W[4], W[2], W[1], W[3], W[1]] - 
     INT[W[1], W[4], W[2], W[1], W[3], W[2]] - 
     8*INT[W[1], W[4], W[2], W[1], W[3], W[3]] + 
     2*INT[W[1], W[4], W[2], W[1], W[4], W[2]] - 
     2*INT[W[1], W[4], W[2], W[1], W[4], W[3]] - 
     9*INT[W[1], W[4], W[2], W[2], W[1], W[1]] + 
     8*INT[W[1], W[4], W[2], W[2], W[1], W[2]] + INT[W[1], W[4], W[2], W[2], 
      W[1], W[3]] + 8*INT[W[1], W[4], W[2], W[2], W[2], W[1]] - 
     30*INT[W[1], W[4], W[2], W[2], W[2], W[2]] + 
     22*INT[W[1], W[4], W[2], W[2], W[2], W[3]] + INT[W[1], W[4], W[2], W[2], 
      W[3], W[1]] + 22*INT[W[1], W[4], W[2], W[2], W[3], W[2]] - 
     23*INT[W[1], W[4], W[2], W[2], W[3], W[3]] + 
     9*INT[W[1], W[4], W[2], W[3], W[1], W[1]] - INT[W[1], W[4], W[2], W[3], 
      W[1], W[2]] - 8*INT[W[1], W[4], W[2], W[3], W[1], W[3]] - 
     INT[W[1], W[4], W[2], W[3], W[2], W[1]] + 
     23*INT[W[1], W[4], W[2], W[3], W[2], W[2]] - 
     22*INT[W[1], W[4], W[2], W[3], W[2], W[3]] - 
     8*INT[W[1], W[4], W[2], W[3], W[3], W[1]] - 
     22*INT[W[1], W[4], W[2], W[3], W[3], W[2]] + 
     30*INT[W[1], W[4], W[2], W[3], W[3], W[3]] + 
     2*INT[W[1], W[4], W[2], W[4], W[1], W[2]] - 
     2*INT[W[1], W[4], W[2], W[4], W[1], W[3]] + 
     2*INT[W[1], W[4], W[2], W[4], W[2], W[1]] - INT[W[1], W[4], W[2], W[4], 
      W[2], W[2]] - INT[W[1], W[4], W[2], W[4], W[2], W[3]] - 
     2*INT[W[1], W[4], W[2], W[4], W[3], W[1]] + INT[W[1], W[4], W[2], W[4], 
      W[3], W[2]] + INT[W[1], W[4], W[2], W[4], W[3], W[3]] - 
     2*INT[W[1], W[4], W[2], W[4], W[4], W[2]] + 
     2*INT[W[1], W[4], W[2], W[4], W[4], W[3]] + 
     9*INT[W[1], W[4], W[3], W[1], W[1], W[2]] - 
     9*INT[W[1], W[4], W[3], W[1], W[1], W[3]] + 
     9*INT[W[1], W[4], W[3], W[1], W[2], W[1]] - 
     8*INT[W[1], W[4], W[3], W[1], W[2], W[2]] - INT[W[1], W[4], W[3], W[1], 
      W[2], W[3]] - 9*INT[W[1], W[4], W[3], W[1], W[3], W[1]] + 
     INT[W[1], W[4], W[3], W[1], W[3], W[2]] + 
     8*INT[W[1], W[4], W[3], W[1], W[3], W[3]] - 
     2*INT[W[1], W[4], W[3], W[1], W[4], W[2]] + 
     2*INT[W[1], W[4], W[3], W[1], W[4], W[3]] + 
     9*INT[W[1], W[4], W[3], W[2], W[1], W[1]] - 
     8*INT[W[1], W[4], W[3], W[2], W[1], W[2]] - INT[W[1], W[4], W[3], W[2], 
      W[1], W[3]] - 8*INT[W[1], W[4], W[3], W[2], W[2], W[1]] + 
     30*INT[W[1], W[4], W[3], W[2], W[2], W[2]] - 
     22*INT[W[1], W[4], W[3], W[2], W[2], W[3]] - INT[W[1], W[4], W[3], W[2], 
      W[3], W[1]] - 22*INT[W[1], W[4], W[3], W[2], W[3], W[2]] + 
     23*INT[W[1], W[4], W[3], W[2], W[3], W[3]] - 
     9*INT[W[1], W[4], W[3], W[3], W[1], W[1]] + INT[W[1], W[4], W[3], W[3], 
      W[1], W[2]] + 8*INT[W[1], W[4], W[3], W[3], W[1], W[3]] + 
     INT[W[1], W[4], W[3], W[3], W[2], W[1]] - 
     23*INT[W[1], W[4], W[3], W[3], W[2], W[2]] + 
     22*INT[W[1], W[4], W[3], W[3], W[2], W[3]] + 
     8*INT[W[1], W[4], W[3], W[3], W[3], W[1]] + 
     22*INT[W[1], W[4], W[3], W[3], W[3], W[2]] - 
     30*INT[W[1], W[4], W[3], W[3], W[3], W[3]] - 
     2*INT[W[1], W[4], W[3], W[4], W[1], W[2]] + 
     2*INT[W[1], W[4], W[3], W[4], W[1], W[3]] - 
     2*INT[W[1], W[4], W[3], W[4], W[2], W[1]] + INT[W[1], W[4], W[3], W[4], 
      W[2], W[2]] + INT[W[1], W[4], W[3], W[4], W[2], W[3]] + 
     2*INT[W[1], W[4], W[3], W[4], W[3], W[1]] - INT[W[1], W[4], W[3], W[4], 
      W[3], W[2]] - INT[W[1], W[4], W[3], W[4], W[3], W[3]] + 
     2*INT[W[1], W[4], W[3], W[4], W[4], W[2]] - 
     2*INT[W[1], W[4], W[3], W[4], W[4], W[3]] + 
     9*INT[W[1], W[4], W[4], W[1], W[2], W[2]] - 
     9*INT[W[1], W[4], W[4], W[1], W[2], W[3]] - 
     9*INT[W[1], W[4], W[4], W[1], W[3], W[2]] + 
     9*INT[W[1], W[4], W[4], W[1], W[3], W[3]] + 
     9*INT[W[1], W[4], W[4], W[2], W[1], W[2]] - 
     9*INT[W[1], W[4], W[4], W[2], W[1], W[3]] + 
     9*INT[W[1], W[4], W[4], W[2], W[2], W[1]] - 
     8*INT[W[1], W[4], W[4], W[2], W[2], W[2]] - INT[W[1], W[4], W[4], W[2], 
      W[2], W[3]] - 9*INT[W[1], W[4], W[4], W[2], W[3], W[1]] + 
     INT[W[1], W[4], W[4], W[2], W[3], W[2]] + 
     8*INT[W[1], W[4], W[4], W[2], W[3], W[3]] - 
     2*INT[W[1], W[4], W[4], W[2], W[4], W[2]] + 
     2*INT[W[1], W[4], W[4], W[2], W[4], W[3]] - 
     9*INT[W[1], W[4], W[4], W[3], W[1], W[2]] + 
     9*INT[W[1], W[4], W[4], W[3], W[1], W[3]] - 
     9*INT[W[1], W[4], W[4], W[3], W[2], W[1]] + 
     8*INT[W[1], W[4], W[4], W[3], W[2], W[2]] + INT[W[1], W[4], W[4], W[3], 
      W[2], W[3]] + 9*INT[W[1], W[4], W[4], W[3], W[3], W[1]] - 
     INT[W[1], W[4], W[4], W[3], W[3], W[2]] - 
     8*INT[W[1], W[4], W[4], W[3], W[3], W[3]] + 
     2*INT[W[1], W[4], W[4], W[3], W[4], W[2]] - 
     2*INT[W[1], W[4], W[4], W[3], W[4], W[3]] - 
     9*INT[W[1], W[4], W[4], W[4], W[2], W[2]] + 
     9*INT[W[1], W[4], W[4], W[4], W[2], W[3]] + 
     9*INT[W[1], W[4], W[4], W[4], W[3], W[2]] - 
     9*INT[W[1], W[4], W[4], W[4], W[3], W[3]] + 
     60*INT[W[2], W[1], W[1], W[1], W[1], W[1]] - 
     36*INT[W[2], W[1], W[1], W[1], W[1], W[2]] - 
     24*INT[W[2], W[1], W[1], W[1], W[1], W[3]] - 
     36*INT[W[2], W[1], W[1], W[1], W[2], W[1]] + 
     37*INT[W[2], W[1], W[1], W[1], W[2], W[2]] - INT[W[2], W[1], W[1], W[1], 
      W[2], W[3]] - 24*INT[W[2], W[1], W[1], W[1], W[3], W[1]] + 
     5*INT[W[2], W[1], W[1], W[1], W[3], W[2]] + 
     19*INT[W[2], W[1], W[1], W[1], W[3], W[3]] - 
     6*INT[W[2], W[1], W[1], W[1], W[4], W[2]] + 
     6*INT[W[2], W[1], W[1], W[1], W[4], W[3]] - 
     36*INT[W[2], W[1], W[1], W[2], W[1], W[1]] + 
     37*INT[W[2], W[1], W[1], W[2], W[1], W[2]] - INT[W[2], W[1], W[1], W[2], 
      W[1], W[3]] + 37*INT[W[2], W[1], W[1], W[2], W[2], W[1]] - 
     36*INT[W[2], W[1], W[1], W[2], W[2], W[2]] - INT[W[2], W[1], W[1], W[2], 
      W[2], W[3]] - INT[W[2], W[1], W[1], W[2], W[3], W[1]] - 
     INT[W[2], W[1], W[1], W[2], W[3], W[2]] + 
     2*INT[W[2], W[1], W[1], W[2], W[3], W[3]] - 
     18*INT[W[2], W[1], W[1], W[3], W[1], W[1]] + 
     5*INT[W[2], W[1], W[1], W[3], W[1], W[2]] + 
     13*INT[W[2], W[1], W[1], W[3], W[1], W[3]] + 
     5*INT[W[2], W[1], W[1], W[3], W[2], W[1]] - 
     4*INT[W[2], W[1], W[1], W[3], W[2], W[2]] - INT[W[2], W[1], W[1], W[3], 
      W[2], W[3]] + 13*INT[W[2], W[1], W[1], W[3], W[3], W[1]] - 
     INT[W[2], W[1], W[1], W[3], W[3], W[2]] - 
     12*INT[W[2], W[1], W[1], W[3], W[3], W[3]] - 
     6*INT[W[2], W[1], W[1], W[4], W[1], W[2]] + 
     6*INT[W[2], W[1], W[1], W[4], W[1], W[3]] - 
     6*INT[W[2], W[1], W[1], W[4], W[2], W[1]] + 
     3*INT[W[2], W[1], W[1], W[4], W[2], W[2]] + 
     3*INT[W[2], W[1], W[1], W[4], W[2], W[3]] + 
     6*INT[W[2], W[1], W[1], W[4], W[3], W[1]] - 
     3*INT[W[2], W[1], W[1], W[4], W[3], W[2]] - 
     3*INT[W[2], W[1], W[1], W[4], W[3], W[3]] + 
     6*INT[W[2], W[1], W[1], W[4], W[4], W[2]] - 
     6*INT[W[2], W[1], W[1], W[4], W[4], W[3]] - 
     6*INT[W[2], W[1], W[1], W[5], W[1], W[1]] + 
     6*INT[W[2], W[1], W[1], W[5], W[1], W[3]] + 
     6*INT[W[2], W[1], W[1], W[5], W[3], W[1]] - 
     6*INT[W[2], W[1], W[1], W[5], W[3], W[3]] - 
     36*INT[W[2], W[1], W[2], W[1], W[1], W[1]] + 
     37*INT[W[2], W[1], W[2], W[1], W[1], W[2]] - INT[W[2], W[1], W[2], W[1], 
      W[1], W[3]] + 37*INT[W[2], W[1], W[2], W[1], W[2], W[1]] - 
     36*INT[W[2], W[1], W[2], W[1], W[2], W[2]] - INT[W[2], W[1], W[2], W[1], 
      W[2], W[3]] - INT[W[2], W[1], W[2], W[1], W[3], W[1]] - 
     INT[W[2], W[1], W[2], W[1], W[3], W[2]] + 
     2*INT[W[2], W[1], W[2], W[1], W[3], W[3]] + 
     37*INT[W[2], W[1], W[2], W[2], W[1], W[1]] - 
     36*INT[W[2], W[1], W[2], W[2], W[1], W[2]] - INT[W[2], W[1], W[2], W[2], 
      W[1], W[3]] - 36*INT[W[2], W[1], W[2], W[2], W[2], W[1]] + 
     60*INT[W[2], W[1], W[2], W[2], W[2], W[2]] - 
     24*INT[W[2], W[1], W[2], W[2], W[2], W[3]] + 
     5*INT[W[2], W[1], W[2], W[2], W[3], W[1]] - 
     24*INT[W[2], W[1], W[2], W[2], W[3], W[2]] + 
     19*INT[W[2], W[1], W[2], W[2], W[3], W[3]] - 
     6*INT[W[2], W[1], W[2], W[2], W[5], W[1]] + 
     6*INT[W[2], W[1], W[2], W[2], W[5], W[3]] - 
     4*INT[W[2], W[1], W[2], W[3], W[1], W[1]] + 
     5*INT[W[2], W[1], W[2], W[3], W[1], W[2]] - INT[W[2], W[1], W[2], W[3], 
      W[1], W[3]] + 5*INT[W[2], W[1], W[2], W[3], W[2], W[1]] - 
     18*INT[W[2], W[1], W[2], W[3], W[2], W[2]] + 
     13*INT[W[2], W[1], W[2], W[3], W[2], W[3]] - INT[W[2], W[1], W[2], W[3], 
      W[3], W[1]] + 13*INT[W[2], W[1], W[2], W[3], W[3], W[2]] - 
     12*INT[W[2], W[1], W[2], W[3], W[3], W[3]] - 
     6*INT[W[2], W[1], W[2], W[4], W[2], W[2]] + 
     6*INT[W[2], W[1], W[2], W[4], W[2], W[3]] + 
     6*INT[W[2], W[1], W[2], W[4], W[3], W[2]] - 
     6*INT[W[2], W[1], W[2], W[4], W[3], W[3]] + 
     3*INT[W[2], W[1], W[2], W[5], W[1], W[1]] - 
     6*INT[W[2], W[1], W[2], W[5], W[1], W[2]] + 
     3*INT[W[2], W[1], W[2], W[5], W[1], W[3]] - 
     6*INT[W[2], W[1], W[2], W[5], W[2], W[1]] + 
     6*INT[W[2], W[1], W[2], W[5], W[2], W[3]] - 
     3*INT[W[2], W[1], W[2], W[5], W[3], W[1]] + 
     6*INT[W[2], W[1], W[2], W[5], W[3], W[2]] - 
     3*INT[W[2], W[1], W[2], W[5], W[3], W[3]] + 
     6*INT[W[2], W[1], W[2], W[5], W[5], W[1]] - 
     6*INT[W[2], W[1], W[2], W[5], W[5], W[3]] - 
     15*INT[W[2], W[1], W[3], W[1], W[1], W[1]] + 
     4*INT[W[2], W[1], W[3], W[1], W[1], W[2]] + 
     11*INT[W[2], W[1], W[3], W[1], W[1], W[3]] + 
     4*INT[W[2], W[1], W[3], W[1], W[2], W[1]] - 
     2*INT[W[2], W[1], W[3], W[1], W[2], W[2]] - 
     2*INT[W[2], W[1], W[3], W[1], W[2], W[3]] + 
     11*INT[W[2], W[1], W[3], W[1], W[3], W[1]] - 
     2*INT[W[2], W[1], W[3], W[1], W[3], W[2]] - 
     9*INT[W[2], W[1], W[3], W[1], W[3], W[3]] - 
     2*INT[W[2], W[1], W[3], W[2], W[1], W[1]] + 
     4*INT[W[2], W[1], W[3], W[2], W[1], W[2]] - 
     2*INT[W[2], W[1], W[3], W[2], W[1], W[3]] + 
     4*INT[W[2], W[1], W[3], W[2], W[2], W[1]] - 
     15*INT[W[2], W[1], W[3], W[2], W[2], W[2]] + 
     11*INT[W[2], W[1], W[3], W[2], W[2], W[3]] - 
     2*INT[W[2], W[1], W[3], W[2], W[3], W[1]] + 
     11*INT[W[2], W[1], W[3], W[2], W[3], W[2]] - 
     9*INT[W[2], W[1], W[3], W[2], W[3], W[3]] + 
     5*INT[W[2], W[1], W[3], W[3], W[1], W[1]] - 
     2*INT[W[2], W[1], W[3], W[3], W[1], W[2]] - 
     3*INT[W[2], W[1], W[3], W[3], W[1], W[3]] - 
     2*INT[W[2], W[1], W[3], W[3], W[2], W[1]] + 
     5*INT[W[2], W[1], W[3], W[3], W[2], W[2]] - 
     3*INT[W[2], W[1], W[3], W[3], W[2], W[3]] - 
     3*INT[W[2], W[1], W[3], W[3], W[3], W[1]] - 
     3*INT[W[2], W[1], W[3], W[3], W[3], W[2]] + 
     6*INT[W[2], W[1], W[3], W[3], W[3], W[3]] + 
     6*INT[W[2], W[1], W[3], W[4], W[2], W[2]] - 
     6*INT[W[2], W[1], W[3], W[4], W[2], W[3]] - 
     6*INT[W[2], W[1], W[3], W[4], W[3], W[2]] + 
     6*INT[W[2], W[1], W[3], W[4], W[3], W[3]] + 
     6*INT[W[2], W[1], W[3], W[5], W[1], W[1]] - 
     6*INT[W[2], W[1], W[3], W[5], W[1], W[3]] - 
     6*INT[W[2], W[1], W[3], W[5], W[3], W[1]] + 
     6*INT[W[2], W[1], W[3], W[5], W[3], W[3]] + 
     6*INT[W[2], W[1], W[3], W[6], W[1], W[1]] - 
     6*INT[W[2], W[1], W[3], W[6], W[1], W[2]] - 
     6*INT[W[2], W[1], W[3], W[6], W[2], W[1]] + 
     6*INT[W[2], W[1], W[3], W[6], W[2], W[2]] - 
     2*INT[W[2], W[1], W[4], W[1], W[1], W[2]] + 
     2*INT[W[2], W[1], W[4], W[1], W[1], W[3]] - 
     2*INT[W[2], W[1], W[4], W[1], W[2], W[1]] + INT[W[2], W[1], W[4], W[1], 
      W[2], W[2]] + INT[W[2], W[1], W[4], W[1], W[2], W[3]] + 
     2*INT[W[2], W[1], W[4], W[1], W[3], W[1]] - INT[W[2], W[1], W[4], W[1], 
      W[3], W[2]] - INT[W[2], W[1], W[4], W[1], W[3], W[3]] + 
     2*INT[W[2], W[1], W[4], W[1], W[4], W[2]] - 
     2*INT[W[2], W[1], W[4], W[1], W[4], W[3]] - 
     2*INT[W[2], W[1], W[4], W[2], W[1], W[1]] + INT[W[2], W[1], W[4], W[2], 
      W[1], W[2]] + INT[W[2], W[1], W[4], W[2], W[1], W[3]] + 
     INT[W[2], W[1], W[4], W[2], W[2], W[1]] - 
     9*INT[W[2], W[1], W[4], W[2], W[2], W[2]] + 
     8*INT[W[2], W[1], W[4], W[2], W[2], W[3]] + INT[W[2], W[1], W[4], W[2], 
      W[3], W[1]] + 8*INT[W[2], W[1], W[4], W[2], W[3], W[2]] - 
     9*INT[W[2], W[1], W[4], W[2], W[3], W[3]] + 
     2*INT[W[2], W[1], W[4], W[3], W[1], W[1]] - INT[W[2], W[1], W[4], W[3], 
      W[1], W[2]] - INT[W[2], W[1], W[4], W[3], W[1], W[3]] - 
     INT[W[2], W[1], W[4], W[3], W[2], W[1]] + 
     9*INT[W[2], W[1], W[4], W[3], W[2], W[2]] - 
     8*INT[W[2], W[1], W[4], W[3], W[2], W[3]] - INT[W[2], W[1], W[4], W[3], 
      W[3], W[1]] - 8*INT[W[2], W[1], W[4], W[3], W[3], W[2]] + 
     9*INT[W[2], W[1], W[4], W[3], W[3], W[3]] + 
     2*INT[W[2], W[1], W[4], W[4], W[1], W[2]] - 
     2*INT[W[2], W[1], W[4], W[4], W[1], W[3]] + 
     2*INT[W[2], W[1], W[4], W[4], W[2], W[1]] - INT[W[2], W[1], W[4], W[4], 
      W[2], W[2]] - INT[W[2], W[1], W[4], W[4], W[2], W[3]] - 
     2*INT[W[2], W[1], W[4], W[4], W[3], W[1]] + INT[W[2], W[1], W[4], W[4], 
      W[3], W[2]] + INT[W[2], W[1], W[4], W[4], W[3], W[3]] - 
     2*INT[W[2], W[1], W[4], W[4], W[4], W[2]] + 
     2*INT[W[2], W[1], W[4], W[4], W[4], W[3]] - 
     9*INT[W[2], W[1], W[5], W[1], W[1], W[1]] + INT[W[2], W[1], W[5], W[1], 
      W[1], W[2]] + 8*INT[W[2], W[1], W[5], W[1], W[1], W[3]] + 
     INT[W[2], W[1], W[5], W[1], W[2], W[1]] - 
     2*INT[W[2], W[1], W[5], W[1], W[2], W[2]] + INT[W[2], W[1], W[5], W[1], 
      W[2], W[3]] + 8*INT[W[2], W[1], W[5], W[1], W[3], W[1]] + 
     INT[W[2], W[1], W[5], W[1], W[3], W[2]] - 
     9*INT[W[2], W[1], W[5], W[1], W[3], W[3]] + INT[W[2], W[1], W[5], W[2], 
      W[1], W[1]] - 2*INT[W[2], W[1], W[5], W[2], W[1], W[2]] + 
     INT[W[2], W[1], W[5], W[2], W[1], W[3]] - 
     2*INT[W[2], W[1], W[5], W[2], W[2], W[1]] + 
     2*INT[W[2], W[1], W[5], W[2], W[2], W[3]] - INT[W[2], W[1], W[5], W[2], 
      W[3], W[1]] + 2*INT[W[2], W[1], W[5], W[2], W[3], W[2]] - 
     INT[W[2], W[1], W[5], W[2], W[3], W[3]] + 
     2*INT[W[2], W[1], W[5], W[2], W[5], W[1]] - 
     2*INT[W[2], W[1], W[5], W[2], W[5], W[3]] + 
     9*INT[W[2], W[1], W[5], W[3], W[1], W[1]] - INT[W[2], W[1], W[5], W[3], 
      W[1], W[2]] - 8*INT[W[2], W[1], W[5], W[3], W[1], W[3]] - 
     INT[W[2], W[1], W[5], W[3], W[2], W[1]] + 
     2*INT[W[2], W[1], W[5], W[3], W[2], W[2]] - INT[W[2], W[1], W[5], W[3], 
      W[2], W[3]] - 8*INT[W[2], W[1], W[5], W[3], W[3], W[1]] - 
     INT[W[2], W[1], W[5], W[3], W[3], W[2]] + 
     9*INT[W[2], W[1], W[5], W[3], W[3], W[3]] - INT[W[2], W[1], W[5], W[5], 
      W[1], W[1]] + 2*INT[W[2], W[1], W[5], W[5], W[1], W[2]] - 
     INT[W[2], W[1], W[5], W[5], W[1], W[3]] + 
     2*INT[W[2], W[1], W[5], W[5], W[2], W[1]] - 
     2*INT[W[2], W[1], W[5], W[5], W[2], W[3]] + INT[W[2], W[1], W[5], W[5], 
      W[3], W[1]] - 2*INT[W[2], W[1], W[5], W[5], W[3], W[2]] + 
     INT[W[2], W[1], W[5], W[5], W[3], W[3]] - 
     2*INT[W[2], W[1], W[5], W[5], W[5], W[1]] + 
     2*INT[W[2], W[1], W[5], W[5], W[5], W[3]] - 
     36*INT[W[2], W[2], W[1], W[1], W[1], W[1]] + 
     37*INT[W[2], W[2], W[1], W[1], W[1], W[2]] - INT[W[2], W[2], W[1], W[1], 
      W[1], W[3]] + 37*INT[W[2], W[2], W[1], W[1], W[2], W[1]] - 
     36*INT[W[2], W[2], W[1], W[1], W[2], W[2]] - INT[W[2], W[2], W[1], W[1], 
      W[2], W[3]] - INT[W[2], W[2], W[1], W[1], W[3], W[1]] - 
     INT[W[2], W[2], W[1], W[1], W[3], W[2]] + 
     2*INT[W[2], W[2], W[1], W[1], W[3], W[3]] + 
     37*INT[W[2], W[2], W[1], W[2], W[1], W[1]] - 
     36*INT[W[2], W[2], W[1], W[2], W[1], W[2]] - INT[W[2], W[2], W[1], W[2], 
      W[1], W[3]] - 36*INT[W[2], W[2], W[1], W[2], W[2], W[1]] + 
     60*INT[W[2], W[2], W[1], W[2], W[2], W[2]] - 
     24*INT[W[2], W[2], W[1], W[2], W[2], W[3]] + 
     5*INT[W[2], W[2], W[1], W[2], W[3], W[1]] - 
     24*INT[W[2], W[2], W[1], W[2], W[3], W[2]] + 
     19*INT[W[2], W[2], W[1], W[2], W[3], W[3]] - 
     6*INT[W[2], W[2], W[1], W[2], W[5], W[1]] + 
     6*INT[W[2], W[2], W[1], W[2], W[5], W[3]] - 
     4*INT[W[2], W[2], W[1], W[3], W[1], W[1]] + 
     5*INT[W[2], W[2], W[1], W[3], W[1], W[2]] - INT[W[2], W[2], W[1], W[3], 
      W[1], W[3]] + 5*INT[W[2], W[2], W[1], W[3], W[2], W[1]] - 
     18*INT[W[2], W[2], W[1], W[3], W[2], W[2]] + 
     13*INT[W[2], W[2], W[1], W[3], W[2], W[3]] - INT[W[2], W[2], W[1], W[3], 
      W[3], W[1]] + 13*INT[W[2], W[2], W[1], W[3], W[3], W[2]] - 
     12*INT[W[2], W[2], W[1], W[3], W[3], W[3]] - 
     6*INT[W[2], W[2], W[1], W[4], W[2], W[2]] + 
     6*INT[W[2], W[2], W[1], W[4], W[2], W[3]] + 
     6*INT[W[2], W[2], W[1], W[4], W[3], W[2]] - 
     6*INT[W[2], W[2], W[1], W[4], W[3], W[3]] + 
     3*INT[W[2], W[2], W[1], W[5], W[1], W[1]] - 
     6*INT[W[2], W[2], W[1], W[5], W[1], W[2]] + 
     3*INT[W[2], W[2], W[1], W[5], W[1], W[3]] - 
     6*INT[W[2], W[2], W[1], W[5], W[2], W[1]] + 
     6*INT[W[2], W[2], W[1], W[5], W[2], W[3]] - 
     3*INT[W[2], W[2], W[1], W[5], W[3], W[1]] + 
     6*INT[W[2], W[2], W[1], W[5], W[3], W[2]] - 
     3*INT[W[2], W[2], W[1], W[5], W[3], W[3]] + 
     6*INT[W[2], W[2], W[1], W[5], W[5], W[1]] - 
     6*INT[W[2], W[2], W[1], W[5], W[5], W[3]] + 
     37*INT[W[2], W[2], W[2], W[1], W[1], W[1]] - 
     36*INT[W[2], W[2], W[2], W[1], W[1], W[2]] - INT[W[2], W[2], W[2], W[1], 
      W[1], W[3]] - 36*INT[W[2], W[2], W[2], W[1], W[2], W[1]] + 
     60*INT[W[2], W[2], W[2], W[1], W[2], W[2]] - 
     24*INT[W[2], W[2], W[2], W[1], W[2], W[3]] + 
     5*INT[W[2], W[2], W[2], W[1], W[3], W[1]] - 
     24*INT[W[2], W[2], W[2], W[1], W[3], W[2]] + 
     19*INT[W[2], W[2], W[2], W[1], W[3], W[3]] - 
     6*INT[W[2], W[2], W[2], W[1], W[5], W[1]] + 
     6*INT[W[2], W[2], W[2], W[1], W[5], W[3]] - 
     36*INT[W[2], W[2], W[2], W[2], W[1], W[1]] + 
     60*INT[W[2], W[2], W[2], W[2], W[1], W[2]] - 
     24*INT[W[2], W[2], W[2], W[2], W[1], W[3]] + 
     60*INT[W[2], W[2], W[2], W[2], W[2], W[1]] - 
     120*INT[W[2], W[2], W[2], W[2], W[2], W[2]] + 
     60*INT[W[2], W[2], W[2], W[2], W[2], W[3]] - 
     24*INT[W[2], W[2], W[2], W[2], W[3], W[1]] + 
     60*INT[W[2], W[2], W[2], W[2], W[3], W[2]] - 
     36*INT[W[2], W[2], W[2], W[2], W[3], W[3]] + 
     19*INT[W[2], W[2], W[2], W[3], W[1], W[1]] - 
     24*INT[W[2], W[2], W[2], W[3], W[1], W[2]] + 
     5*INT[W[2], W[2], W[2], W[3], W[1], W[3]] - 
     24*INT[W[2], W[2], W[2], W[3], W[2], W[1]] + 
     60*INT[W[2], W[2], W[2], W[3], W[2], W[2]] - 
     36*INT[W[2], W[2], W[2], W[3], W[2], W[3]] - INT[W[2], W[2], W[2], W[3], 
      W[3], W[1]] - 36*INT[W[2], W[2], W[2], W[3], W[3], W[2]] + 
     37*INT[W[2], W[2], W[2], W[3], W[3], W[3]] + 
     6*INT[W[2], W[2], W[2], W[3], W[5], W[1]] - 
     6*INT[W[2], W[2], W[2], W[3], W[5], W[3]] - 
     20*INT[W[2], W[2], W[2], W[5], W[1], W[1]] + 
     20*INT[W[2], W[2], W[2], W[5], W[1], W[3]] + 
     20*INT[W[2], W[2], W[2], W[5], W[3], W[1]] - 
     20*INT[W[2], W[2], W[2], W[5], W[3], W[3]] - 
     12*INT[W[2], W[2], W[3], W[1], W[1], W[1]] + 
     13*INT[W[2], W[2], W[3], W[1], W[1], W[2]] - INT[W[2], W[2], W[3], W[1], 
      W[1], W[3]] + 13*INT[W[2], W[2], W[3], W[1], W[2], W[1]] - 
     18*INT[W[2], W[2], W[3], W[1], W[2], W[2]] + 
     5*INT[W[2], W[2], W[3], W[1], W[2], W[3]] - INT[W[2], W[2], W[3], W[1], 
      W[3], W[1]] + 5*INT[W[2], W[2], W[3], W[1], W[3], W[2]] - 
     4*INT[W[2], W[2], W[3], W[1], W[3], W[3]] + 
     19*INT[W[2], W[2], W[3], W[2], W[1], W[1]] - 
     24*INT[W[2], W[2], W[3], W[2], W[1], W[2]] + 
     5*INT[W[2], W[2], W[3], W[2], W[1], W[3]] - 
     24*INT[W[2], W[2], W[3], W[2], W[2], W[1]] + 
     60*INT[W[2], W[2], W[3], W[2], W[2], W[2]] - 
     36*INT[W[2], W[2], W[3], W[2], W[2], W[3]] - INT[W[2], W[2], W[3], W[2], 
      W[3], W[1]] - 36*INT[W[2], W[2], W[3], W[2], W[3], W[2]] + 
     37*INT[W[2], W[2], W[3], W[2], W[3], W[3]] + 
     6*INT[W[2], W[2], W[3], W[2], W[5], W[1]] - 
     6*INT[W[2], W[2], W[3], W[2], W[5], W[3]] + 
     2*INT[W[2], W[2], W[3], W[3], W[1], W[1]] - INT[W[2], W[2], W[3], W[3], 
      W[1], W[2]] - INT[W[2], W[2], W[3], W[3], W[1], W[3]] - 
     INT[W[2], W[2], W[3], W[3], W[2], W[1]] - 
     36*INT[W[2], W[2], W[3], W[3], W[2], W[2]] + 
     37*INT[W[2], W[2], W[3], W[3], W[2], W[3]] - INT[W[2], W[2], W[3], W[3], 
      W[3], W[1]] + 37*INT[W[2], W[2], W[3], W[3], W[3], W[2]] - 
     36*INT[W[2], W[2], W[3], W[3], W[3], W[3]] - 
     3*INT[W[2], W[2], W[3], W[5], W[1], W[1]] + 
     6*INT[W[2], W[2], W[3], W[5], W[1], W[2]] - 
     3*INT[W[2], W[2], W[3], W[5], W[1], W[3]] + 
     6*INT[W[2], W[2], W[3], W[5], W[2], W[1]] - 
     6*INT[W[2], W[2], W[3], W[5], W[2], W[3]] + 
     3*INT[W[2], W[2], W[3], W[5], W[3], W[1]] - 
     6*INT[W[2], W[2], W[3], W[5], W[3], W[2]] + 
     3*INT[W[2], W[2], W[3], W[5], W[3], W[3]] - 
     6*INT[W[2], W[2], W[3], W[5], W[5], W[1]] + 
     6*INT[W[2], W[2], W[3], W[5], W[5], W[3]] - 
     6*INT[W[2], W[2], W[3], W[6], W[1], W[1]] + 
     6*INT[W[2], W[2], W[3], W[6], W[1], W[2]] + 
     6*INT[W[2], W[2], W[3], W[6], W[2], W[1]] - 
     6*INT[W[2], W[2], W[3], W[6], W[2], W[2]] + 
     11*INT[W[2], W[2], W[5], W[1], W[1], W[1]] - 
     14*INT[W[2], W[2], W[5], W[1], W[1], W[2]] + 
     3*INT[W[2], W[2], W[5], W[1], W[1], W[3]] - 
     14*INT[W[2], W[2], W[5], W[1], W[2], W[1]] + 
     14*INT[W[2], W[2], W[5], W[1], W[2], W[3]] - 
     3*INT[W[2], W[2], W[5], W[1], W[3], W[1]] + 
     14*INT[W[2], W[2], W[5], W[1], W[3], W[2]] - 
     11*INT[W[2], W[2], W[5], W[1], W[3], W[3]] + 
     6*INT[W[2], W[2], W[5], W[1], W[5], W[1]] - 
     6*INT[W[2], W[2], W[5], W[1], W[5], W[3]] - 
     14*INT[W[2], W[2], W[5], W[2], W[1], W[1]] + 
     14*INT[W[2], W[2], W[5], W[2], W[1], W[3]] + 
     14*INT[W[2], W[2], W[5], W[2], W[3], W[1]] - 
     14*INT[W[2], W[2], W[5], W[2], W[3], W[3]] - 
     11*INT[W[2], W[2], W[5], W[3], W[1], W[1]] + 
     14*INT[W[2], W[2], W[5], W[3], W[1], W[2]] - 
     3*INT[W[2], W[2], W[5], W[3], W[1], W[3]] + 
     14*INT[W[2], W[2], W[5], W[3], W[2], W[1]] - 
     14*INT[W[2], W[2], W[5], W[3], W[2], W[3]] + 
     3*INT[W[2], W[2], W[5], W[3], W[3], W[1]] - 
     14*INT[W[2], W[2], W[5], W[3], W[3], W[2]] + 
     11*INT[W[2], W[2], W[5], W[3], W[3], W[3]] - 
     6*INT[W[2], W[2], W[5], W[3], W[5], W[1]] + 
     6*INT[W[2], W[2], W[5], W[3], W[5], W[3]] + 
     14*INT[W[2], W[2], W[5], W[5], W[1], W[1]] - 
     14*INT[W[2], W[2], W[5], W[5], W[1], W[3]] - 
     14*INT[W[2], W[2], W[5], W[5], W[3], W[1]] + 
     14*INT[W[2], W[2], W[5], W[5], W[3], W[3]] + 
     6*INT[W[2], W[3], W[1], W[1], W[1], W[1]] - 
     3*INT[W[2], W[3], W[1], W[1], W[1], W[2]] - 
     3*INT[W[2], W[3], W[1], W[1], W[1], W[3]] - 
     3*INT[W[2], W[3], W[1], W[1], W[2], W[1]] + 
     5*INT[W[2], W[3], W[1], W[1], W[2], W[2]] - 
     2*INT[W[2], W[3], W[1], W[1], W[2], W[3]] - 
     3*INT[W[2], W[3], W[1], W[1], W[3], W[1]] - 
     2*INT[W[2], W[3], W[1], W[1], W[3], W[2]] + 
     5*INT[W[2], W[3], W[1], W[1], W[3], W[3]] - 
     9*INT[W[2], W[3], W[1], W[2], W[1], W[1]] + 
     11*INT[W[2], W[3], W[1], W[2], W[1], W[2]] - 
     2*INT[W[2], W[3], W[1], W[2], W[1], W[3]] + 
     11*INT[W[2], W[3], W[1], W[2], W[2], W[1]] - 
     15*INT[W[2], W[3], W[1], W[2], W[2], W[2]] + 
     4*INT[W[2], W[3], W[1], W[2], W[2], W[3]] - 
     2*INT[W[2], W[3], W[1], W[2], W[3], W[1]] + 
     4*INT[W[2], W[3], W[1], W[2], W[3], W[2]] - 
     2*INT[W[2], W[3], W[1], W[2], W[3], W[3]] - 
     9*INT[W[2], W[3], W[1], W[3], W[1], W[1]] - 
     2*INT[W[2], W[3], W[1], W[3], W[1], W[2]] + 
     11*INT[W[2], W[3], W[1], W[3], W[1], W[3]] - 
     2*INT[W[2], W[3], W[1], W[3], W[2], W[1]] - 
     2*INT[W[2], W[3], W[1], W[3], W[2], W[2]] + 
     4*INT[W[2], W[3], W[1], W[3], W[2], W[3]] + 
     11*INT[W[2], W[3], W[1], W[3], W[3], W[1]] + 
     4*INT[W[2], W[3], W[1], W[3], W[3], W[2]] - 
     15*INT[W[2], W[3], W[1], W[3], W[3], W[3]] + 
     6*INT[W[2], W[3], W[1], W[4], W[2], W[2]] - 
     6*INT[W[2], W[3], W[1], W[4], W[2], W[3]] - 
     6*INT[W[2], W[3], W[1], W[4], W[3], W[2]] + 
     6*INT[W[2], W[3], W[1], W[4], W[3], W[3]] + 
     6*INT[W[2], W[3], W[1], W[5], W[1], W[1]] - 
     6*INT[W[2], W[3], W[1], W[5], W[1], W[3]] - 
     6*INT[W[2], W[3], W[1], W[5], W[3], W[1]] + 
     6*INT[W[2], W[3], W[1], W[5], W[3], W[3]] + 
     6*INT[W[2], W[3], W[1], W[6], W[1], W[1]] - 
     6*INT[W[2], W[3], W[1], W[6], W[1], W[2]] - 
     6*INT[W[2], W[3], W[1], W[6], W[2], W[1]] + 
     6*INT[W[2], W[3], W[1], W[6], W[2], W[2]] - 
     12*INT[W[2], W[3], W[2], W[1], W[1], W[1]] + 
     13*INT[W[2], W[3], W[2], W[1], W[1], W[2]] - INT[W[2], W[3], W[2], W[1], 
      W[1], W[3]] + 13*INT[W[2], W[3], W[2], W[1], W[2], W[1]] - 
     18*INT[W[2], W[3], W[2], W[1], W[2], W[2]] + 
     5*INT[W[2], W[3], W[2], W[1], W[2], W[3]] - INT[W[2], W[3], W[2], W[1], 
      W[3], W[1]] + 5*INT[W[2], W[3], W[2], W[1], W[3], W[2]] - 
     4*INT[W[2], W[3], W[2], W[1], W[3], W[3]] + 
     19*INT[W[2], W[3], W[2], W[2], W[1], W[1]] - 
     24*INT[W[2], W[3], W[2], W[2], W[1], W[2]] + 
     5*INT[W[2], W[3], W[2], W[2], W[1], W[3]] - 
     24*INT[W[2], W[3], W[2], W[2], W[2], W[1]] + 
     60*INT[W[2], W[3], W[2], W[2], W[2], W[2]] - 
     36*INT[W[2], W[3], W[2], W[2], W[2], W[3]] - INT[W[2], W[3], W[2], W[2], 
      W[3], W[1]] - 36*INT[W[2], W[3], W[2], W[2], W[3], W[2]] + 
     37*INT[W[2], W[3], W[2], W[2], W[3], W[3]] + 
     6*INT[W[2], W[3], W[2], W[2], W[5], W[1]] - 
     6*INT[W[2], W[3], W[2], W[2], W[5], W[3]] + 
     2*INT[W[2], W[3], W[2], W[3], W[1], W[1]] - INT[W[2], W[3], W[2], W[3], 
      W[1], W[2]] - INT[W[2], W[3], W[2], W[3], W[1], W[3]] - 
     INT[W[2], W[3], W[2], W[3], W[2], W[1]] - 
     36*INT[W[2], W[3], W[2], W[3], W[2], W[2]] + 
     37*INT[W[2], W[3], W[2], W[3], W[2], W[3]] - INT[W[2], W[3], W[2], W[3], 
      W[3], W[1]] + 37*INT[W[2], W[3], W[2], W[3], W[3], W[2]] - 
     36*INT[W[2], W[3], W[2], W[3], W[3], W[3]] - 
     3*INT[W[2], W[3], W[2], W[5], W[1], W[1]] + 
     6*INT[W[2], W[3], W[2], W[5], W[1], W[2]] - 
     3*INT[W[2], W[3], W[2], W[5], W[1], W[3]] + 
     6*INT[W[2], W[3], W[2], W[5], W[2], W[1]] - 
     6*INT[W[2], W[3], W[2], W[5], W[2], W[3]] + 
     3*INT[W[2], W[3], W[2], W[5], W[3], W[1]] - 
     6*INT[W[2], W[3], W[2], W[5], W[3], W[2]] + 
     3*INT[W[2], W[3], W[2], W[5], W[3], W[3]] - 
     6*INT[W[2], W[3], W[2], W[5], W[5], W[1]] + 
     6*INT[W[2], W[3], W[2], W[5], W[5], W[3]] - 
     6*INT[W[2], W[3], W[2], W[6], W[1], W[1]] + 
     6*INT[W[2], W[3], W[2], W[6], W[1], W[2]] + 
     6*INT[W[2], W[3], W[2], W[6], W[2], W[1]] - 
     6*INT[W[2], W[3], W[2], W[6], W[2], W[2]] - 
     12*INT[W[2], W[3], W[3], W[1], W[1], W[1]] - INT[W[2], W[3], W[3], W[1], 
      W[1], W[2]] + 13*INT[W[2], W[3], W[3], W[1], W[1], W[3]] - 
     INT[W[2], W[3], W[3], W[1], W[2], W[1]] - 
     4*INT[W[2], W[3], W[3], W[1], W[2], W[2]] + 
     5*INT[W[2], W[3], W[3], W[1], W[2], W[3]] + 
     13*INT[W[2], W[3], W[3], W[1], W[3], W[1]] + 
     5*INT[W[2], W[3], W[3], W[1], W[3], W[2]] - 
     18*INT[W[2], W[3], W[3], W[1], W[3], W[3]] + 
     2*INT[W[2], W[3], W[3], W[2], W[1], W[1]] - INT[W[2], W[3], W[3], W[2], 
      W[1], W[2]] - INT[W[2], W[3], W[3], W[2], W[1], W[3]] - 
     INT[W[2], W[3], W[3], W[2], W[2], W[1]] - 
     36*INT[W[2], W[3], W[3], W[2], W[2], W[2]] + 
     37*INT[W[2], W[3], W[3], W[2], W[2], W[3]] - INT[W[2], W[3], W[3], W[2], 
      W[3], W[1]] + 37*INT[W[2], W[3], W[3], W[2], W[3], W[2]] - 
     36*INT[W[2], W[3], W[3], W[2], W[3], W[3]] + 
     19*INT[W[2], W[3], W[3], W[3], W[1], W[1]] + 
     5*INT[W[2], W[3], W[3], W[3], W[1], W[2]] - 
     24*INT[W[2], W[3], W[3], W[3], W[1], W[3]] - INT[W[2], W[3], W[3], W[3], 
      W[2], W[1]] + 37*INT[W[2], W[3], W[3], W[3], W[2], W[2]] - 
     36*INT[W[2], W[3], W[3], W[3], W[2], W[3]] - 
     24*INT[W[2], W[3], W[3], W[3], W[3], W[1]] - 
     36*INT[W[2], W[3], W[3], W[3], W[3], W[2]] + 
     60*INT[W[2], W[3], W[3], W[3], W[3], W[3]] + 
     6*INT[W[2], W[3], W[3], W[3], W[6], W[1]] - 
     6*INT[W[2], W[3], W[3], W[3], W[6], W[2]] - 
     6*INT[W[2], W[3], W[3], W[5], W[1], W[1]] + 
     6*INT[W[2], W[3], W[3], W[5], W[1], W[3]] + 
     6*INT[W[2], W[3], W[3], W[5], W[3], W[1]] - 
     6*INT[W[2], W[3], W[3], W[5], W[3], W[3]] - 
     3*INT[W[2], W[3], W[3], W[6], W[1], W[1]] - 
     3*INT[W[2], W[3], W[3], W[6], W[1], W[2]] + 
     6*INT[W[2], W[3], W[3], W[6], W[1], W[3]] + 
     3*INT[W[2], W[3], W[3], W[6], W[2], W[1]] + 
     3*INT[W[2], W[3], W[3], W[6], W[2], W[2]] - 
     6*INT[W[2], W[3], W[3], W[6], W[2], W[3]] + 
     6*INT[W[2], W[3], W[3], W[6], W[3], W[1]] - 
     6*INT[W[2], W[3], W[3], W[6], W[3], W[2]] - 
     6*INT[W[2], W[3], W[3], W[6], W[6], W[1]] + 
     6*INT[W[2], W[3], W[3], W[6], W[6], W[2]] + 
     9*INT[W[2], W[3], W[5], W[1], W[1], W[1]] - INT[W[2], W[3], W[5], W[1], 
      W[1], W[2]] - 8*INT[W[2], W[3], W[5], W[1], W[1], W[3]] - 
     INT[W[2], W[3], W[5], W[1], W[2], W[1]] + 
     2*INT[W[2], W[3], W[5], W[1], W[2], W[2]] - INT[W[2], W[3], W[5], W[1], 
      W[2], W[3]] - 8*INT[W[2], W[3], W[5], W[1], W[3], W[1]] - 
     INT[W[2], W[3], W[5], W[1], W[3], W[2]] + 
     9*INT[W[2], W[3], W[5], W[1], W[3], W[3]] - INT[W[2], W[3], W[5], W[2], 
      W[1], W[1]] + 2*INT[W[2], W[3], W[5], W[2], W[1], W[2]] - 
     INT[W[2], W[3], W[5], W[2], W[1], W[3]] + 
     2*INT[W[2], W[3], W[5], W[2], W[2], W[1]] - 
     2*INT[W[2], W[3], W[5], W[2], W[2], W[3]] + INT[W[2], W[3], W[5], W[2], 
      W[3], W[1]] - 2*INT[W[2], W[3], W[5], W[2], W[3], W[2]] + 
     INT[W[2], W[3], W[5], W[2], W[3], W[3]] - 
     2*INT[W[2], W[3], W[5], W[2], W[5], W[1]] + 
     2*INT[W[2], W[3], W[5], W[2], W[5], W[3]] - 
     9*INT[W[2], W[3], W[5], W[3], W[1], W[1]] + INT[W[2], W[3], W[5], W[3], 
      W[1], W[2]] + 8*INT[W[2], W[3], W[5], W[3], W[1], W[3]] + 
     INT[W[2], W[3], W[5], W[3], W[2], W[1]] - 
     2*INT[W[2], W[3], W[5], W[3], W[2], W[2]] + INT[W[2], W[3], W[5], W[3], 
      W[2], W[3]] + 8*INT[W[2], W[3], W[5], W[3], W[3], W[1]] + 
     INT[W[2], W[3], W[5], W[3], W[3], W[2]] - 
     9*INT[W[2], W[3], W[5], W[3], W[3], W[3]] + INT[W[2], W[3], W[5], W[5], 
      W[1], W[1]] - 2*INT[W[2], W[3], W[5], W[5], W[1], W[2]] + 
     INT[W[2], W[3], W[5], W[5], W[1], W[3]] - 
     2*INT[W[2], W[3], W[5], W[5], W[2], W[1]] + 
     2*INT[W[2], W[3], W[5], W[5], W[2], W[3]] - INT[W[2], W[3], W[5], W[5], 
      W[3], W[1]] + 2*INT[W[2], W[3], W[5], W[5], W[3], W[2]] - 
     INT[W[2], W[3], W[5], W[5], W[3], W[3]] + 
     2*INT[W[2], W[3], W[5], W[5], W[5], W[1]] - 
     2*INT[W[2], W[3], W[5], W[5], W[5], W[3]] + 
     9*INT[W[2], W[3], W[6], W[1], W[1], W[1]] - 
     8*INT[W[2], W[3], W[6], W[1], W[1], W[2]] - INT[W[2], W[3], W[6], W[1], 
      W[1], W[3]] - 8*INT[W[2], W[3], W[6], W[1], W[2], W[1]] + 
     9*INT[W[2], W[3], W[6], W[1], W[2], W[2]] - INT[W[2], W[3], W[6], W[1], 
      W[2], W[3]] - INT[W[2], W[3], W[6], W[1], W[3], W[1]] - 
     INT[W[2], W[3], W[6], W[1], W[3], W[2]] + 
     2*INT[W[2], W[3], W[6], W[1], W[3], W[3]] - 
     9*INT[W[2], W[3], W[6], W[2], W[1], W[1]] + 
     8*INT[W[2], W[3], W[6], W[2], W[1], W[2]] + INT[W[2], W[3], W[6], W[2], 
      W[1], W[3]] + 8*INT[W[2], W[3], W[6], W[2], W[2], W[1]] - 
     9*INT[W[2], W[3], W[6], W[2], W[2], W[2]] + INT[W[2], W[3], W[6], W[2], 
      W[2], W[3]] + INT[W[2], W[3], W[6], W[2], W[3], W[1]] + 
     INT[W[2], W[3], W[6], W[2], W[3], W[2]] - 
     2*INT[W[2], W[3], W[6], W[2], W[3], W[3]] - INT[W[2], W[3], W[6], W[3], 
      W[1], W[1]] - INT[W[2], W[3], W[6], W[3], W[1], W[2]] + 
     2*INT[W[2], W[3], W[6], W[3], W[1], W[3]] + INT[W[2], W[3], W[6], W[3], 
      W[2], W[1]] + INT[W[2], W[3], W[6], W[3], W[2], W[2]] - 
     2*INT[W[2], W[3], W[6], W[3], W[2], W[3]] + 
     2*INT[W[2], W[3], W[6], W[3], W[3], W[1]] - 
     2*INT[W[2], W[3], W[6], W[3], W[3], W[2]] - 
     2*INT[W[2], W[3], W[6], W[3], W[6], W[1]] + 
     2*INT[W[2], W[3], W[6], W[3], W[6], W[2]] + INT[W[2], W[3], W[6], W[6], 
      W[1], W[1]] + INT[W[2], W[3], W[6], W[6], W[1], W[2]] - 
     2*INT[W[2], W[3], W[6], W[6], W[1], W[3]] - INT[W[2], W[3], W[6], W[6], 
      W[2], W[1]] - INT[W[2], W[3], W[6], W[6], W[2], W[2]] + 
     2*INT[W[2], W[3], W[6], W[6], W[2], W[3]] - 
     2*INT[W[2], W[3], W[6], W[6], W[3], W[1]] + 
     2*INT[W[2], W[3], W[6], W[6], W[3], W[2]] + 
     2*INT[W[2], W[3], W[6], W[6], W[6], W[1]] - 
     2*INT[W[2], W[3], W[6], W[6], W[6], W[2]] - 
     30*INT[W[2], W[5], W[1], W[1], W[1], W[1]] + 
     8*INT[W[2], W[5], W[1], W[1], W[1], W[2]] + 
     22*INT[W[2], W[5], W[1], W[1], W[1], W[3]] + 
     8*INT[W[2], W[5], W[1], W[1], W[2], W[1]] - 
     9*INT[W[2], W[5], W[1], W[1], W[2], W[2]] + INT[W[2], W[5], W[1], W[1], 
      W[2], W[3]] + 22*INT[W[2], W[5], W[1], W[1], W[3], W[1]] + 
     INT[W[2], W[5], W[1], W[1], W[3], W[2]] - 
     23*INT[W[2], W[5], W[1], W[1], W[3], W[3]] + 
     8*INT[W[2], W[5], W[1], W[2], W[1], W[1]] - 
     9*INT[W[2], W[5], W[1], W[2], W[1], W[2]] + INT[W[2], W[5], W[1], W[2], 
      W[1], W[3]] - 9*INT[W[2], W[5], W[1], W[2], W[2], W[1]] + 
     9*INT[W[2], W[5], W[1], W[2], W[2], W[3]] - INT[W[2], W[5], W[1], W[2], 
      W[3], W[1]] + 9*INT[W[2], W[5], W[1], W[2], W[3], W[2]] - 
     8*INT[W[2], W[5], W[1], W[2], W[3], W[3]] + 
     2*INT[W[2], W[5], W[1], W[2], W[5], W[1]] - 
     2*INT[W[2], W[5], W[1], W[2], W[5], W[3]] + 
     23*INT[W[2], W[5], W[1], W[3], W[1], W[1]] - INT[W[2], W[5], W[1], W[3], 
      W[1], W[2]] - 22*INT[W[2], W[5], W[1], W[3], W[1], W[3]] - 
     INT[W[2], W[5], W[1], W[3], W[2], W[1]] + 
     9*INT[W[2], W[5], W[1], W[3], W[2], W[2]] - 
     8*INT[W[2], W[5], W[1], W[3], W[2], W[3]] - 
     22*INT[W[2], W[5], W[1], W[3], W[3], W[1]] - 
     8*INT[W[2], W[5], W[1], W[3], W[3], W[2]] + 
     30*INT[W[2], W[5], W[1], W[3], W[3], W[3]] - INT[W[2], W[5], W[1], W[5], 
      W[1], W[1]] + 2*INT[W[2], W[5], W[1], W[5], W[1], W[2]] - 
     INT[W[2], W[5], W[1], W[5], W[1], W[3]] + 
     2*INT[W[2], W[5], W[1], W[5], W[2], W[1]] - 
     2*INT[W[2], W[5], W[1], W[5], W[2], W[3]] + INT[W[2], W[5], W[1], W[5], 
      W[3], W[1]] - 2*INT[W[2], W[5], W[1], W[5], W[3], W[2]] + 
     INT[W[2], W[5], W[1], W[5], W[3], W[3]] - 
     2*INT[W[2], W[5], W[1], W[5], W[5], W[1]] + 
     2*INT[W[2], W[5], W[1], W[5], W[5], W[3]] + 
     8*INT[W[2], W[5], W[2], W[1], W[1], W[1]] - 
     9*INT[W[2], W[5], W[2], W[1], W[1], W[2]] + INT[W[2], W[5], W[2], W[1], 
      W[1], W[3]] - 9*INT[W[2], W[5], W[2], W[1], W[2], W[1]] + 
     9*INT[W[2], W[5], W[2], W[1], W[2], W[3]] - INT[W[2], W[5], W[2], W[1], 
      W[3], W[1]] + 9*INT[W[2], W[5], W[2], W[1], W[3], W[2]] - 
     8*INT[W[2], W[5], W[2], W[1], W[3], W[3]] + 
     2*INT[W[2], W[5], W[2], W[1], W[5], W[1]] - 
     2*INT[W[2], W[5], W[2], W[1], W[5], W[3]] - 
     9*INT[W[2], W[5], W[2], W[2], W[1], W[1]] + 
     9*INT[W[2], W[5], W[2], W[2], W[1], W[3]] + 
     9*INT[W[2], W[5], W[2], W[2], W[3], W[1]] - 
     9*INT[W[2], W[5], W[2], W[2], W[3], W[3]] - 
     8*INT[W[2], W[5], W[2], W[3], W[1], W[1]] + 
     9*INT[W[2], W[5], W[2], W[3], W[1], W[2]] - INT[W[2], W[5], W[2], W[3], 
      W[1], W[3]] + 9*INT[W[2], W[5], W[2], W[3], W[2], W[1]] - 
     9*INT[W[2], W[5], W[2], W[3], W[2], W[3]] + INT[W[2], W[5], W[2], W[3], 
      W[3], W[1]] - 9*INT[W[2], W[5], W[2], W[3], W[3], W[2]] + 
     8*INT[W[2], W[5], W[2], W[3], W[3], W[3]] - 
     2*INT[W[2], W[5], W[2], W[3], W[5], W[1]] + 
     2*INT[W[2], W[5], W[2], W[3], W[5], W[3]] + 
     9*INT[W[2], W[5], W[2], W[5], W[1], W[1]] - 
     9*INT[W[2], W[5], W[2], W[5], W[1], W[3]] - 
     9*INT[W[2], W[5], W[2], W[5], W[3], W[1]] + 
     9*INT[W[2], W[5], W[2], W[5], W[3], W[3]] + 
     30*INT[W[2], W[5], W[3], W[1], W[1], W[1]] - 
     8*INT[W[2], W[5], W[3], W[1], W[1], W[2]] - 
     22*INT[W[2], W[5], W[3], W[1], W[1], W[3]] - 
     8*INT[W[2], W[5], W[3], W[1], W[2], W[1]] + 
     9*INT[W[2], W[5], W[3], W[1], W[2], W[2]] - INT[W[2], W[5], W[3], W[1], 
      W[2], W[3]] - 22*INT[W[2], W[5], W[3], W[1], W[3], W[1]] - 
     INT[W[2], W[5], W[3], W[1], W[3], W[2]] + 
     23*INT[W[2], W[5], W[3], W[1], W[3], W[3]] - 
     8*INT[W[2], W[5], W[3], W[2], W[1], W[1]] + 
     9*INT[W[2], W[5], W[3], W[2], W[1], W[2]] - INT[W[2], W[5], W[3], W[2], 
      W[1], W[3]] + 9*INT[W[2], W[5], W[3], W[2], W[2], W[1]] - 
     9*INT[W[2], W[5], W[3], W[2], W[2], W[3]] + INT[W[2], W[5], W[3], W[2], 
      W[3], W[1]] - 9*INT[W[2], W[5], W[3], W[2], W[3], W[2]] + 
     8*INT[W[2], W[5], W[3], W[2], W[3], W[3]] - 
     2*INT[W[2], W[5], W[3], W[2], W[5], W[1]] + 
     2*INT[W[2], W[5], W[3], W[2], W[5], W[3]] - 
     23*INT[W[2], W[5], W[3], W[3], W[1], W[1]] + INT[W[2], W[5], W[3], W[3], 
      W[1], W[2]] + 22*INT[W[2], W[5], W[3], W[3], W[1], W[3]] + 
     INT[W[2], W[5], W[3], W[3], W[2], W[1]] - 
     9*INT[W[2], W[5], W[3], W[3], W[2], W[2]] + 
     8*INT[W[2], W[5], W[3], W[3], W[2], W[3]] + 
     22*INT[W[2], W[5], W[3], W[3], W[3], W[1]] + 
     8*INT[W[2], W[5], W[3], W[3], W[3], W[2]] - 
     30*INT[W[2], W[5], W[3], W[3], W[3], W[3]] + INT[W[2], W[5], W[3], W[5], 
      W[1], W[1]] - 2*INT[W[2], W[5], W[3], W[5], W[1], W[2]] + 
     INT[W[2], W[5], W[3], W[5], W[1], W[3]] - 
     2*INT[W[2], W[5], W[3], W[5], W[2], W[1]] + 
     2*INT[W[2], W[5], W[3], W[5], W[2], W[3]] - INT[W[2], W[5], W[3], W[5], 
      W[3], W[1]] + 2*INT[W[2], W[5], W[3], W[5], W[3], W[2]] - 
     INT[W[2], W[5], W[3], W[5], W[3], W[3]] + 
     2*INT[W[2], W[5], W[3], W[5], W[5], W[1]] - 
     2*INT[W[2], W[5], W[3], W[5], W[5], W[3]] - 
     8*INT[W[2], W[5], W[5], W[1], W[1], W[1]] + 
     9*INT[W[2], W[5], W[5], W[1], W[1], W[2]] - INT[W[2], W[5], W[5], W[1], 
      W[1], W[3]] + 9*INT[W[2], W[5], W[5], W[1], W[2], W[1]] - 
     9*INT[W[2], W[5], W[5], W[1], W[2], W[3]] + INT[W[2], W[5], W[5], W[1], 
      W[3], W[1]] - 9*INT[W[2], W[5], W[5], W[1], W[3], W[2]] + 
     8*INT[W[2], W[5], W[5], W[1], W[3], W[3]] - 
     2*INT[W[2], W[5], W[5], W[1], W[5], W[1]] + 
     2*INT[W[2], W[5], W[5], W[1], W[5], W[3]] + 
     9*INT[W[2], W[5], W[5], W[2], W[1], W[1]] - 
     9*INT[W[2], W[5], W[5], W[2], W[1], W[3]] - 
     9*INT[W[2], W[5], W[5], W[2], W[3], W[1]] + 
     9*INT[W[2], W[5], W[5], W[2], W[3], W[3]] + 
     8*INT[W[2], W[5], W[5], W[3], W[1], W[1]] - 
     9*INT[W[2], W[5], W[5], W[3], W[1], W[2]] + INT[W[2], W[5], W[5], W[3], 
      W[1], W[3]] - 9*INT[W[2], W[5], W[5], W[3], W[2], W[1]] + 
     9*INT[W[2], W[5], W[5], W[3], W[2], W[3]] - INT[W[2], W[5], W[5], W[3], 
      W[3], W[1]] + 9*INT[W[2], W[5], W[5], W[3], W[3], W[2]] - 
     8*INT[W[2], W[5], W[5], W[3], W[3], W[3]] + 
     2*INT[W[2], W[5], W[5], W[3], W[5], W[1]] - 
     2*INT[W[2], W[5], W[5], W[3], W[5], W[3]] - 
     9*INT[W[2], W[5], W[5], W[5], W[1], W[1]] + 
     9*INT[W[2], W[5], W[5], W[5], W[1], W[3]] + 
     9*INT[W[2], W[5], W[5], W[5], W[3], W[1]] - 
     9*INT[W[2], W[5], W[5], W[5], W[3], W[3]] + 
     60*INT[W[3], W[1], W[1], W[1], W[1], W[1]] - 
     24*INT[W[3], W[1], W[1], W[1], W[1], W[2]] - 
     36*INT[W[3], W[1], W[1], W[1], W[1], W[3]] - 
     24*INT[W[3], W[1], W[1], W[1], W[2], W[1]] + 
     19*INT[W[3], W[1], W[1], W[1], W[2], W[2]] + 
     5*INT[W[3], W[1], W[1], W[1], W[2], W[3]] - 
     36*INT[W[3], W[1], W[1], W[1], W[3], W[1]] - INT[W[3], W[1], W[1], W[1], 
      W[3], W[2]] + 37*INT[W[3], W[1], W[1], W[1], W[3], W[3]] + 
     6*INT[W[3], W[1], W[1], W[1], W[4], W[2]] - 
     6*INT[W[3], W[1], W[1], W[1], W[4], W[3]] - 
     18*INT[W[3], W[1], W[1], W[2], W[1], W[1]] + 
     13*INT[W[3], W[1], W[1], W[2], W[1], W[2]] + 
     5*INT[W[3], W[1], W[1], W[2], W[1], W[3]] + 
     13*INT[W[3], W[1], W[1], W[2], W[2], W[1]] - 
     12*INT[W[3], W[1], W[1], W[2], W[2], W[2]] - INT[W[3], W[1], W[1], W[2], 
      W[2], W[3]] + 5*INT[W[3], W[1], W[1], W[2], W[3], W[1]] - 
     INT[W[3], W[1], W[1], W[2], W[3], W[2]] - 
     4*INT[W[3], W[1], W[1], W[2], W[3], W[3]] - 
     36*INT[W[3], W[1], W[1], W[3], W[1], W[1]] - INT[W[3], W[1], W[1], W[3], 
      W[1], W[2]] + 37*INT[W[3], W[1], W[1], W[3], W[1], W[3]] - 
     INT[W[3], W[1], W[1], W[3], W[2], W[1]] + 
     2*INT[W[3], W[1], W[1], W[3], W[2], W[2]] - INT[W[3], W[1], W[1], W[3], 
      W[2], W[3]] + 37*INT[W[3], W[1], W[1], W[3], W[3], W[1]] - 
     INT[W[3], W[1], W[1], W[3], W[3], W[2]] - 
     36*INT[W[3], W[1], W[1], W[3], W[3], W[3]] + 
     6*INT[W[3], W[1], W[1], W[4], W[1], W[2]] - 
     6*INT[W[3], W[1], W[1], W[4], W[1], W[3]] + 
     6*INT[W[3], W[1], W[1], W[4], W[2], W[1]] - 
     3*INT[W[3], W[1], W[1], W[4], W[2], W[2]] - 
     3*INT[W[3], W[1], W[1], W[4], W[2], W[3]] - 
     6*INT[W[3], W[1], W[1], W[4], W[3], W[1]] + 
     3*INT[W[3], W[1], W[1], W[4], W[3], W[2]] + 
     3*INT[W[3], W[1], W[1], W[4], W[3], W[3]] - 
     6*INT[W[3], W[1], W[1], W[4], W[4], W[2]] + 
     6*INT[W[3], W[1], W[1], W[4], W[4], W[3]] - 
     6*INT[W[3], W[1], W[1], W[6], W[1], W[1]] + 
     6*INT[W[3], W[1], W[1], W[6], W[1], W[2]] + 
     6*INT[W[3], W[1], W[1], W[6], W[2], W[1]] - 
     6*INT[W[3], W[1], W[1], W[6], W[2], W[2]] - 
     15*INT[W[3], W[1], W[2], W[1], W[1], W[1]] + 
     11*INT[W[3], W[1], W[2], W[1], W[1], W[2]] + 
     4*INT[W[3], W[1], W[2], W[1], W[1], W[3]] + 
     11*INT[W[3], W[1], W[2], W[1], W[2], W[1]] - 
     9*INT[W[3], W[1], W[2], W[1], W[2], W[2]] - 
     2*INT[W[3], W[1], W[2], W[1], W[2], W[3]] + 
     4*INT[W[3], W[1], W[2], W[1], W[3], W[1]] - 
     2*INT[W[3], W[1], W[2], W[1], W[3], W[2]] - 
     2*INT[W[3], W[1], W[2], W[1], W[3], W[3]] + 
     5*INT[W[3], W[1], W[2], W[2], W[1], W[1]] - 
     3*INT[W[3], W[1], W[2], W[2], W[1], W[2]] - 
     2*INT[W[3], W[1], W[2], W[2], W[1], W[3]] - 
     3*INT[W[3], W[1], W[2], W[2], W[2], W[1]] + 
     6*INT[W[3], W[1], W[2], W[2], W[2], W[2]] - 
     3*INT[W[3], W[1], W[2], W[2], W[2], W[3]] - 
     2*INT[W[3], W[1], W[2], W[2], W[3], W[1]] - 
     3*INT[W[3], W[1], W[2], W[2], W[3], W[2]] + 
     5*INT[W[3], W[1], W[2], W[2], W[3], W[3]] - 
     2*INT[W[3], W[1], W[2], W[3], W[1], W[1]] - 
     2*INT[W[3], W[1], W[2], W[3], W[1], W[2]] + 
     4*INT[W[3], W[1], W[2], W[3], W[1], W[3]] - 
     2*INT[W[3], W[1], W[2], W[3], W[2], W[1]] - 
     9*INT[W[3], W[1], W[2], W[3], W[2], W[2]] + 
     11*INT[W[3], W[1], W[2], W[3], W[2], W[3]] + 
     4*INT[W[3], W[1], W[2], W[3], W[3], W[1]] + 
     11*INT[W[3], W[1], W[2], W[3], W[3], W[2]] - 
     15*INT[W[3], W[1], W[2], W[3], W[3], W[3]] + 
     6*INT[W[3], W[1], W[2], W[4], W[2], W[2]] - 
     6*INT[W[3], W[1], W[2], W[4], W[2], W[3]] - 
     6*INT[W[3], W[1], W[2], W[4], W[3], W[2]] + 
     6*INT[W[3], W[1], W[2], W[4], W[3], W[3]] + 
     6*INT[W[3], W[1], W[2], W[5], W[1], W[1]] - 
     6*INT[W[3], W[1], W[2], W[5], W[1], W[3]] - 
     6*INT[W[3], W[1], W[2], W[5], W[3], W[1]] + 
     6*INT[W[3], W[1], W[2], W[5], W[3], W[3]] + 
     6*INT[W[3], W[1], W[2], W[6], W[1], W[1]] - 
     6*INT[W[3], W[1], W[2], W[6], W[1], W[2]] - 
     6*INT[W[3], W[1], W[2], W[6], W[2], W[1]] + 
     6*INT[W[3], W[1], W[2], W[6], W[2], W[2]] - 
     36*INT[W[3], W[1], W[3], W[1], W[1], W[1]] - INT[W[3], W[1], W[3], W[1], 
      W[1], W[2]] + 37*INT[W[3], W[1], W[3], W[1], W[1], W[3]] - 
     INT[W[3], W[1], W[3], W[1], W[2], W[1]] + 
     2*INT[W[3], W[1], W[3], W[1], W[2], W[2]] - INT[W[3], W[1], W[3], W[1], 
      W[2], W[3]] + 37*INT[W[3], W[1], W[3], W[1], W[3], W[1]] - 
     INT[W[3], W[1], W[3], W[1], W[3], W[2]] - 
     36*INT[W[3], W[1], W[3], W[1], W[3], W[3]] - 
     4*INT[W[3], W[1], W[3], W[2], W[1], W[1]] - INT[W[3], W[1], W[3], W[2], 
      W[1], W[2]] + 5*INT[W[3], W[1], W[3], W[2], W[1], W[3]] - 
     INT[W[3], W[1], W[3], W[2], W[2], W[1]] - 
     12*INT[W[3], W[1], W[3], W[2], W[2], W[2]] + 
     13*INT[W[3], W[1], W[3], W[2], W[2], W[3]] + 
     5*INT[W[3], W[1], W[3], W[2], W[3], W[1]] + 
     13*INT[W[3], W[1], W[3], W[2], W[3], W[2]] - 
     18*INT[W[3], W[1], W[3], W[2], W[3], W[3]] + 
     37*INT[W[3], W[1], W[3], W[3], W[1], W[1]] - INT[W[3], W[1], W[3], W[3], 
      W[1], W[2]] - 36*INT[W[3], W[1], W[3], W[3], W[1], W[3]] + 
     5*INT[W[3], W[1], W[3], W[3], W[2], W[1]] + 
     19*INT[W[3], W[1], W[3], W[3], W[2], W[2]] - 
     24*INT[W[3], W[1], W[3], W[3], W[2], W[3]] - 
     36*INT[W[3], W[1], W[3], W[3], W[3], W[1]] - 
     24*INT[W[3], W[1], W[3], W[3], W[3], W[2]] + 
     60*INT[W[3], W[1], W[3], W[3], W[3], W[3]] - 
     6*INT[W[3], W[1], W[3], W[3], W[6], W[1]] + 
     6*INT[W[3], W[1], W[3], W[3], W[6], W[2]] - 
     6*INT[W[3], W[1], W[3], W[4], W[2], W[2]] + 
     6*INT[W[3], W[1], W[3], W[4], W[2], W[3]] + 
     6*INT[W[3], W[1], W[3], W[4], W[3], W[2]] - 
     6*INT[W[3], W[1], W[3], W[4], W[3], W[3]] + 
     3*INT[W[3], W[1], W[3], W[6], W[1], W[1]] + 
     3*INT[W[3], W[1], W[3], W[6], W[1], W[2]] - 
     6*INT[W[3], W[1], W[3], W[6], W[1], W[3]] - 
     3*INT[W[3], W[1], W[3], W[6], W[2], W[1]] - 
     3*INT[W[3], W[1], W[3], W[6], W[2], W[2]] + 
     6*INT[W[3], W[1], W[3], W[6], W[2], W[3]] - 
     6*INT[W[3], W[1], W[3], W[6], W[3], W[1]] + 
     6*INT[W[3], W[1], W[3], W[6], W[3], W[2]] + 
     6*INT[W[3], W[1], W[3], W[6], W[6], W[1]] - 
     6*INT[W[3], W[1], W[3], W[6], W[6], W[2]] + 
     2*INT[W[3], W[1], W[4], W[1], W[1], W[2]] - 
     2*INT[W[3], W[1], W[4], W[1], W[1], W[3]] + 
     2*INT[W[3], W[1], W[4], W[1], W[2], W[1]] - INT[W[3], W[1], W[4], W[1], 
      W[2], W[2]] - INT[W[3], W[1], W[4], W[1], W[2], W[3]] - 
     2*INT[W[3], W[1], W[4], W[1], W[3], W[1]] + INT[W[3], W[1], W[4], W[1], 
      W[3], W[2]] + INT[W[3], W[1], W[4], W[1], W[3], W[3]] - 
     2*INT[W[3], W[1], W[4], W[1], W[4], W[2]] + 
     2*INT[W[3], W[1], W[4], W[1], W[4], W[3]] + 
     2*INT[W[3], W[1], W[4], W[2], W[1], W[1]] - INT[W[3], W[1], W[4], W[2], 
      W[1], W[2]] - INT[W[3], W[1], W[4], W[2], W[1], W[3]] - 
     INT[W[3], W[1], W[4], W[2], W[2], W[1]] + 
     9*INT[W[3], W[1], W[4], W[2], W[2], W[2]] - 
     8*INT[W[3], W[1], W[4], W[2], W[2], W[3]] - INT[W[3], W[1], W[4], W[2], 
      W[3], W[1]] - 8*INT[W[3], W[1], W[4], W[2], W[3], W[2]] + 
     9*INT[W[3], W[1], W[4], W[2], W[3], W[3]] - 
     2*INT[W[3], W[1], W[4], W[3], W[1], W[1]] + INT[W[3], W[1], W[4], W[3], 
      W[1], W[2]] + INT[W[3], W[1], W[4], W[3], W[1], W[3]] + 
     INT[W[3], W[1], W[4], W[3], W[2], W[1]] - 
     9*INT[W[3], W[1], W[4], W[3], W[2], W[2]] + 
     8*INT[W[3], W[1], W[4], W[3], W[2], W[3]] + INT[W[3], W[1], W[4], W[3], 
      W[3], W[1]] + 8*INT[W[3], W[1], W[4], W[3], W[3], W[2]] - 
     9*INT[W[3], W[1], W[4], W[3], W[3], W[3]] - 
     2*INT[W[3], W[1], W[4], W[4], W[1], W[2]] + 
     2*INT[W[3], W[1], W[4], W[4], W[1], W[3]] - 
     2*INT[W[3], W[1], W[4], W[4], W[2], W[1]] + INT[W[3], W[1], W[4], W[4], 
      W[2], W[2]] + INT[W[3], W[1], W[4], W[4], W[2], W[3]] + 
     2*INT[W[3], W[1], W[4], W[4], W[3], W[1]] - INT[W[3], W[1], W[4], W[4], 
      W[3], W[2]] - INT[W[3], W[1], W[4], W[4], W[3], W[3]] + 
     2*INT[W[3], W[1], W[4], W[4], W[4], W[2]] - 
     2*INT[W[3], W[1], W[4], W[4], W[4], W[3]] - 
     9*INT[W[3], W[1], W[6], W[1], W[1], W[1]] + 
     8*INT[W[3], W[1], W[6], W[1], W[1], W[2]] + INT[W[3], W[1], W[6], W[1], 
      W[1], W[3]] + 8*INT[W[3], W[1], W[6], W[1], W[2], W[1]] - 
     9*INT[W[3], W[1], W[6], W[1], W[2], W[2]] + INT[W[3], W[1], W[6], W[1], 
      W[2], W[3]] + INT[W[3], W[1], W[6], W[1], W[3], W[1]] + 
     INT[W[3], W[1], W[6], W[1], W[3], W[2]] - 
     2*INT[W[3], W[1], W[6], W[1], W[3], W[3]] + 
     9*INT[W[3], W[1], W[6], W[2], W[1], W[1]] - 
     8*INT[W[3], W[1], W[6], W[2], W[1], W[2]] - INT[W[3], W[1], W[6], W[2], 
      W[1], W[3]] - 8*INT[W[3], W[1], W[6], W[2], W[2], W[1]] + 
     9*INT[W[3], W[1], W[6], W[2], W[2], W[2]] - INT[W[3], W[1], W[6], W[2], 
      W[2], W[3]] - INT[W[3], W[1], W[6], W[2], W[3], W[1]] - 
     INT[W[3], W[1], W[6], W[2], W[3], W[2]] + 
     2*INT[W[3], W[1], W[6], W[2], W[3], W[3]] + INT[W[3], W[1], W[6], W[3], 
      W[1], W[1]] + INT[W[3], W[1], W[6], W[3], W[1], W[2]] - 
     2*INT[W[3], W[1], W[6], W[3], W[1], W[3]] - INT[W[3], W[1], W[6], W[3], 
      W[2], W[1]] - INT[W[3], W[1], W[6], W[3], W[2], W[2]] + 
     2*INT[W[3], W[1], W[6], W[3], W[2], W[3]] - 
     2*INT[W[3], W[1], W[6], W[3], W[3], W[1]] + 
     2*INT[W[3], W[1], W[6], W[3], W[3], W[2]] + 
     2*INT[W[3], W[1], W[6], W[3], W[6], W[1]] - 
     2*INT[W[3], W[1], W[6], W[3], W[6], W[2]] - INT[W[3], W[1], W[6], W[6], 
      W[1], W[1]] - INT[W[3], W[1], W[6], W[6], W[1], W[2]] + 
     2*INT[W[3], W[1], W[6], W[6], W[1], W[3]] + INT[W[3], W[1], W[6], W[6], 
      W[2], W[1]] + INT[W[3], W[1], W[6], W[6], W[2], W[2]] - 
     2*INT[W[3], W[1], W[6], W[6], W[2], W[3]] + 
     2*INT[W[3], W[1], W[6], W[6], W[3], W[1]] - 
     2*INT[W[3], W[1], W[6], W[6], W[3], W[2]] - 
     2*INT[W[3], W[1], W[6], W[6], W[6], W[1]] + 
     2*INT[W[3], W[1], W[6], W[6], W[6], W[2]] + 
     6*INT[W[3], W[2], W[1], W[1], W[1], W[1]] - 
     3*INT[W[3], W[2], W[1], W[1], W[1], W[2]] - 
     3*INT[W[3], W[2], W[1], W[1], W[1], W[3]] - 
     3*INT[W[3], W[2], W[1], W[1], W[2], W[1]] + 
     5*INT[W[3], W[2], W[1], W[1], W[2], W[2]] - 
     2*INT[W[3], W[2], W[1], W[1], W[2], W[3]] - 
     3*INT[W[3], W[2], W[1], W[1], W[3], W[1]] - 
     2*INT[W[3], W[2], W[1], W[1], W[3], W[2]] + 
     5*INT[W[3], W[2], W[1], W[1], W[3], W[3]] - 
     9*INT[W[3], W[2], W[1], W[2], W[1], W[1]] + 
     11*INT[W[3], W[2], W[1], W[2], W[1], W[2]] - 
     2*INT[W[3], W[2], W[1], W[2], W[1], W[3]] + 
     11*INT[W[3], W[2], W[1], W[2], W[2], W[1]] - 
     15*INT[W[3], W[2], W[1], W[2], W[2], W[2]] + 
     4*INT[W[3], W[2], W[1], W[2], W[2], W[3]] - 
     2*INT[W[3], W[2], W[1], W[2], W[3], W[1]] + 
     4*INT[W[3], W[2], W[1], W[2], W[3], W[2]] - 
     2*INT[W[3], W[2], W[1], W[2], W[3], W[3]] - 
     9*INT[W[3], W[2], W[1], W[3], W[1], W[1]] - 
     2*INT[W[3], W[2], W[1], W[3], W[1], W[2]] + 
     11*INT[W[3], W[2], W[1], W[3], W[1], W[3]] - 
     2*INT[W[3], W[2], W[1], W[3], W[2], W[1]] - 
     2*INT[W[3], W[2], W[1], W[3], W[2], W[2]] + 
     4*INT[W[3], W[2], W[1], W[3], W[2], W[3]] + 
     11*INT[W[3], W[2], W[1], W[3], W[3], W[1]] + 
     4*INT[W[3], W[2], W[1], W[3], W[3], W[2]] - 
     15*INT[W[3], W[2], W[1], W[3], W[3], W[3]] + 
     6*INT[W[3], W[2], W[1], W[4], W[2], W[2]] - 
     6*INT[W[3], W[2], W[1], W[4], W[2], W[3]] - 
     6*INT[W[3], W[2], W[1], W[4], W[3], W[2]] + 
     6*INT[W[3], W[2], W[1], W[4], W[3], W[3]] + 
     6*INT[W[3], W[2], W[1], W[5], W[1], W[1]] - 
     6*INT[W[3], W[2], W[1], W[5], W[1], W[3]] - 
     6*INT[W[3], W[2], W[1], W[5], W[3], W[1]] + 
     6*INT[W[3], W[2], W[1], W[5], W[3], W[3]] + 
     6*INT[W[3], W[2], W[1], W[6], W[1], W[1]] - 
     6*INT[W[3], W[2], W[1], W[6], W[1], W[2]] - 
     6*INT[W[3], W[2], W[1], W[6], W[2], W[1]] + 
     6*INT[W[3], W[2], W[1], W[6], W[2], W[2]] - 
     12*INT[W[3], W[2], W[2], W[1], W[1], W[1]] + 
     13*INT[W[3], W[2], W[2], W[1], W[1], W[2]] - INT[W[3], W[2], W[2], W[1], 
      W[1], W[3]] + 13*INT[W[3], W[2], W[2], W[1], W[2], W[1]] - 
     18*INT[W[3], W[2], W[2], W[1], W[2], W[2]] + 
     5*INT[W[3], W[2], W[2], W[1], W[2], W[3]] - INT[W[3], W[2], W[2], W[1], 
      W[3], W[1]] + 5*INT[W[3], W[2], W[2], W[1], W[3], W[2]] - 
     4*INT[W[3], W[2], W[2], W[1], W[3], W[3]] + 
     19*INT[W[3], W[2], W[2], W[2], W[1], W[1]] - 
     24*INT[W[3], W[2], W[2], W[2], W[1], W[2]] + 
     5*INT[W[3], W[2], W[2], W[2], W[1], W[3]] - 
     24*INT[W[3], W[2], W[2], W[2], W[2], W[1]] + 
     60*INT[W[3], W[2], W[2], W[2], W[2], W[2]] - 
     36*INT[W[3], W[2], W[2], W[2], W[2], W[3]] - INT[W[3], W[2], W[2], W[2], 
      W[3], W[1]] - 36*INT[W[3], W[2], W[2], W[2], W[3], W[2]] + 
     37*INT[W[3], W[2], W[2], W[2], W[3], W[3]] + 
     6*INT[W[3], W[2], W[2], W[2], W[5], W[1]] - 
     6*INT[W[3], W[2], W[2], W[2], W[5], W[3]] + 
     2*INT[W[3], W[2], W[2], W[3], W[1], W[1]] - INT[W[3], W[2], W[2], W[3], 
      W[1], W[2]] - INT[W[3], W[2], W[2], W[3], W[1], W[3]] - 
     INT[W[3], W[2], W[2], W[3], W[2], W[1]] - 
     36*INT[W[3], W[2], W[2], W[3], W[2], W[2]] + 
     37*INT[W[3], W[2], W[2], W[3], W[2], W[3]] - INT[W[3], W[2], W[2], W[3], 
      W[3], W[1]] + 37*INT[W[3], W[2], W[2], W[3], W[3], W[2]] - 
     36*INT[W[3], W[2], W[2], W[3], W[3], W[3]] - 
     3*INT[W[3], W[2], W[2], W[5], W[1], W[1]] + 
     6*INT[W[3], W[2], W[2], W[5], W[1], W[2]] - 
     3*INT[W[3], W[2], W[2], W[5], W[1], W[3]] + 
     6*INT[W[3], W[2], W[2], W[5], W[2], W[1]] - 
     6*INT[W[3], W[2], W[2], W[5], W[2], W[3]] + 
     3*INT[W[3], W[2], W[2], W[5], W[3], W[1]] - 
     6*INT[W[3], W[2], W[2], W[5], W[3], W[2]] + 
     3*INT[W[3], W[2], W[2], W[5], W[3], W[3]] - 
     6*INT[W[3], W[2], W[2], W[5], W[5], W[1]] + 
     6*INT[W[3], W[2], W[2], W[5], W[5], W[3]] - 
     6*INT[W[3], W[2], W[2], W[6], W[1], W[1]] + 
     6*INT[W[3], W[2], W[2], W[6], W[1], W[2]] + 
     6*INT[W[3], W[2], W[2], W[6], W[2], W[1]] - 
     6*INT[W[3], W[2], W[2], W[6], W[2], W[2]] - 
     12*INT[W[3], W[2], W[3], W[1], W[1], W[1]] - INT[W[3], W[2], W[3], W[1], 
      W[1], W[2]] + 13*INT[W[3], W[2], W[3], W[1], W[1], W[3]] - 
     INT[W[3], W[2], W[3], W[1], W[2], W[1]] - 
     4*INT[W[3], W[2], W[3], W[1], W[2], W[2]] + 
     5*INT[W[3], W[2], W[3], W[1], W[2], W[3]] + 
     13*INT[W[3], W[2], W[3], W[1], W[3], W[1]] + 
     5*INT[W[3], W[2], W[3], W[1], W[3], W[2]] - 
     18*INT[W[3], W[2], W[3], W[1], W[3], W[3]] + 
     2*INT[W[3], W[2], W[3], W[2], W[1], W[1]] - INT[W[3], W[2], W[3], W[2], 
      W[1], W[2]] - INT[W[3], W[2], W[3], W[2], W[1], W[3]] - 
     INT[W[3], W[2], W[3], W[2], W[2], W[1]] - 
     36*INT[W[3], W[2], W[3], W[2], W[2], W[2]] + 
     37*INT[W[3], W[2], W[3], W[2], W[2], W[3]] - INT[W[3], W[2], W[3], W[2], 
      W[3], W[1]] + 37*INT[W[3], W[2], W[3], W[2], W[3], W[2]] - 
     36*INT[W[3], W[2], W[3], W[2], W[3], W[3]] + 
     19*INT[W[3], W[2], W[3], W[3], W[1], W[1]] + 
     5*INT[W[3], W[2], W[3], W[3], W[1], W[2]] - 
     24*INT[W[3], W[2], W[3], W[3], W[1], W[3]] - INT[W[3], W[2], W[3], W[3], 
      W[2], W[1]] + 37*INT[W[3], W[2], W[3], W[3], W[2], W[2]] - 
     36*INT[W[3], W[2], W[3], W[3], W[2], W[3]] - 
     24*INT[W[3], W[2], W[3], W[3], W[3], W[1]] - 
     36*INT[W[3], W[2], W[3], W[3], W[3], W[2]] + 
     60*INT[W[3], W[2], W[3], W[3], W[3], W[3]] + 
     6*INT[W[3], W[2], W[3], W[3], W[6], W[1]] - 
     6*INT[W[3], W[2], W[3], W[3], W[6], W[2]] - 
     6*INT[W[3], W[2], W[3], W[5], W[1], W[1]] + 
     6*INT[W[3], W[2], W[3], W[5], W[1], W[3]] + 
     6*INT[W[3], W[2], W[3], W[5], W[3], W[1]] - 
     6*INT[W[3], W[2], W[3], W[5], W[3], W[3]] - 
     3*INT[W[3], W[2], W[3], W[6], W[1], W[1]] - 
     3*INT[W[3], W[2], W[3], W[6], W[1], W[2]] + 
     6*INT[W[3], W[2], W[3], W[6], W[1], W[3]] + 
     3*INT[W[3], W[2], W[3], W[6], W[2], W[1]] + 
     3*INT[W[3], W[2], W[3], W[6], W[2], W[2]] - 
     6*INT[W[3], W[2], W[3], W[6], W[2], W[3]] + 
     6*INT[W[3], W[2], W[3], W[6], W[3], W[1]] - 
     6*INT[W[3], W[2], W[3], W[6], W[3], W[2]] - 
     6*INT[W[3], W[2], W[3], W[6], W[6], W[1]] + 
     6*INT[W[3], W[2], W[3], W[6], W[6], W[2]] + 
     9*INT[W[3], W[2], W[5], W[1], W[1], W[1]] - INT[W[3], W[2], W[5], W[1], 
      W[1], W[2]] - 8*INT[W[3], W[2], W[5], W[1], W[1], W[3]] - 
     INT[W[3], W[2], W[5], W[1], W[2], W[1]] + 
     2*INT[W[3], W[2], W[5], W[1], W[2], W[2]] - INT[W[3], W[2], W[5], W[1], 
      W[2], W[3]] - 8*INT[W[3], W[2], W[5], W[1], W[3], W[1]] - 
     INT[W[3], W[2], W[5], W[1], W[3], W[2]] + 
     9*INT[W[3], W[2], W[5], W[1], W[3], W[3]] - INT[W[3], W[2], W[5], W[2], 
      W[1], W[1]] + 2*INT[W[3], W[2], W[5], W[2], W[1], W[2]] - 
     INT[W[3], W[2], W[5], W[2], W[1], W[3]] + 
     2*INT[W[3], W[2], W[5], W[2], W[2], W[1]] - 
     2*INT[W[3], W[2], W[5], W[2], W[2], W[3]] + INT[W[3], W[2], W[5], W[2], 
      W[3], W[1]] - 2*INT[W[3], W[2], W[5], W[2], W[3], W[2]] + 
     INT[W[3], W[2], W[5], W[2], W[3], W[3]] - 
     2*INT[W[3], W[2], W[5], W[2], W[5], W[1]] + 
     2*INT[W[3], W[2], W[5], W[2], W[5], W[3]] - 
     9*INT[W[3], W[2], W[5], W[3], W[1], W[1]] + INT[W[3], W[2], W[5], W[3], 
      W[1], W[2]] + 8*INT[W[3], W[2], W[5], W[3], W[1], W[3]] + 
     INT[W[3], W[2], W[5], W[3], W[2], W[1]] - 
     2*INT[W[3], W[2], W[5], W[3], W[2], W[2]] + INT[W[3], W[2], W[5], W[3], 
      W[2], W[3]] + 8*INT[W[3], W[2], W[5], W[3], W[3], W[1]] + 
     INT[W[3], W[2], W[5], W[3], W[3], W[2]] - 
     9*INT[W[3], W[2], W[5], W[3], W[3], W[3]] + INT[W[3], W[2], W[5], W[5], 
      W[1], W[1]] - 2*INT[W[3], W[2], W[5], W[5], W[1], W[2]] + 
     INT[W[3], W[2], W[5], W[5], W[1], W[3]] - 
     2*INT[W[3], W[2], W[5], W[5], W[2], W[1]] + 
     2*INT[W[3], W[2], W[5], W[5], W[2], W[3]] - INT[W[3], W[2], W[5], W[5], 
      W[3], W[1]] + 2*INT[W[3], W[2], W[5], W[5], W[3], W[2]] - 
     INT[W[3], W[2], W[5], W[5], W[3], W[3]] + 
     2*INT[W[3], W[2], W[5], W[5], W[5], W[1]] - 
     2*INT[W[3], W[2], W[5], W[5], W[5], W[3]] + 
     9*INT[W[3], W[2], W[6], W[1], W[1], W[1]] - 
     8*INT[W[3], W[2], W[6], W[1], W[1], W[2]] - INT[W[3], W[2], W[6], W[1], 
      W[1], W[3]] - 8*INT[W[3], W[2], W[6], W[1], W[2], W[1]] + 
     9*INT[W[3], W[2], W[6], W[1], W[2], W[2]] - INT[W[3], W[2], W[6], W[1], 
      W[2], W[3]] - INT[W[3], W[2], W[6], W[1], W[3], W[1]] - 
     INT[W[3], W[2], W[6], W[1], W[3], W[2]] + 
     2*INT[W[3], W[2], W[6], W[1], W[3], W[3]] - 
     9*INT[W[3], W[2], W[6], W[2], W[1], W[1]] + 
     8*INT[W[3], W[2], W[6], W[2], W[1], W[2]] + INT[W[3], W[2], W[6], W[2], 
      W[1], W[3]] + 8*INT[W[3], W[2], W[6], W[2], W[2], W[1]] - 
     9*INT[W[3], W[2], W[6], W[2], W[2], W[2]] + INT[W[3], W[2], W[6], W[2], 
      W[2], W[3]] + INT[W[3], W[2], W[6], W[2], W[3], W[1]] + 
     INT[W[3], W[2], W[6], W[2], W[3], W[2]] - 
     2*INT[W[3], W[2], W[6], W[2], W[3], W[3]] - INT[W[3], W[2], W[6], W[3], 
      W[1], W[1]] - INT[W[3], W[2], W[6], W[3], W[1], W[2]] + 
     2*INT[W[3], W[2], W[6], W[3], W[1], W[3]] + INT[W[3], W[2], W[6], W[3], 
      W[2], W[1]] + INT[W[3], W[2], W[6], W[3], W[2], W[2]] - 
     2*INT[W[3], W[2], W[6], W[3], W[2], W[3]] + 
     2*INT[W[3], W[2], W[6], W[3], W[3], W[1]] - 
     2*INT[W[3], W[2], W[6], W[3], W[3], W[2]] - 
     2*INT[W[3], W[2], W[6], W[3], W[6], W[1]] + 
     2*INT[W[3], W[2], W[6], W[3], W[6], W[2]] + INT[W[3], W[2], W[6], W[6], 
      W[1], W[1]] + INT[W[3], W[2], W[6], W[6], W[1], W[2]] - 
     2*INT[W[3], W[2], W[6], W[6], W[1], W[3]] - INT[W[3], W[2], W[6], W[6], 
      W[2], W[1]] - INT[W[3], W[2], W[6], W[6], W[2], W[2]] + 
     2*INT[W[3], W[2], W[6], W[6], W[2], W[3]] - 
     2*INT[W[3], W[2], W[6], W[6], W[3], W[1]] + 
     2*INT[W[3], W[2], W[6], W[6], W[3], W[2]] + 
     2*INT[W[3], W[2], W[6], W[6], W[6], W[1]] - 
     2*INT[W[3], W[2], W[6], W[6], W[6], W[2]] - 
     36*INT[W[3], W[3], W[1], W[1], W[1], W[1]] - INT[W[3], W[3], W[1], W[1], 
      W[1], W[2]] + 37*INT[W[3], W[3], W[1], W[1], W[1], W[3]] - 
     INT[W[3], W[3], W[1], W[1], W[2], W[1]] + 
     2*INT[W[3], W[3], W[1], W[1], W[2], W[2]] - INT[W[3], W[3], W[1], W[1], 
      W[2], W[3]] + 37*INT[W[3], W[3], W[1], W[1], W[3], W[1]] - 
     INT[W[3], W[3], W[1], W[1], W[3], W[2]] - 
     36*INT[W[3], W[3], W[1], W[1], W[3], W[3]] - 
     4*INT[W[3], W[3], W[1], W[2], W[1], W[1]] - INT[W[3], W[3], W[1], W[2], 
      W[1], W[2]] + 5*INT[W[3], W[3], W[1], W[2], W[1], W[3]] - 
     INT[W[3], W[3], W[1], W[2], W[2], W[1]] - 
     12*INT[W[3], W[3], W[1], W[2], W[2], W[2]] + 
     13*INT[W[3], W[3], W[1], W[2], W[2], W[3]] + 
     5*INT[W[3], W[3], W[1], W[2], W[3], W[1]] + 
     13*INT[W[3], W[3], W[1], W[2], W[3], W[2]] - 
     18*INT[W[3], W[3], W[1], W[2], W[3], W[3]] + 
     37*INT[W[3], W[3], W[1], W[3], W[1], W[1]] - INT[W[3], W[3], W[1], W[3], 
      W[1], W[2]] - 36*INT[W[3], W[3], W[1], W[3], W[1], W[3]] + 
     5*INT[W[3], W[3], W[1], W[3], W[2], W[1]] + 
     19*INT[W[3], W[3], W[1], W[3], W[2], W[2]] - 
     24*INT[W[3], W[3], W[1], W[3], W[2], W[3]] - 
     36*INT[W[3], W[3], W[1], W[3], W[3], W[1]] - 
     24*INT[W[3], W[3], W[1], W[3], W[3], W[2]] + 
     60*INT[W[3], W[3], W[1], W[3], W[3], W[3]] - 
     6*INT[W[3], W[3], W[1], W[3], W[6], W[1]] + 
     6*INT[W[3], W[3], W[1], W[3], W[6], W[2]] - 
     6*INT[W[3], W[3], W[1], W[4], W[2], W[2]] + 
     6*INT[W[3], W[3], W[1], W[4], W[2], W[3]] + 
     6*INT[W[3], W[3], W[1], W[4], W[3], W[2]] - 
     6*INT[W[3], W[3], W[1], W[4], W[3], W[3]] + 
     3*INT[W[3], W[3], W[1], W[6], W[1], W[1]] + 
     3*INT[W[3], W[3], W[1], W[6], W[1], W[2]] - 
     6*INT[W[3], W[3], W[1], W[6], W[1], W[3]] - 
     3*INT[W[3], W[3], W[1], W[6], W[2], W[1]] - 
     3*INT[W[3], W[3], W[1], W[6], W[2], W[2]] + 
     6*INT[W[3], W[3], W[1], W[6], W[2], W[3]] - 
     6*INT[W[3], W[3], W[1], W[6], W[3], W[1]] + 
     6*INT[W[3], W[3], W[1], W[6], W[3], W[2]] + 
     6*INT[W[3], W[3], W[1], W[6], W[6], W[1]] - 
     6*INT[W[3], W[3], W[1], W[6], W[6], W[2]] - 
     12*INT[W[3], W[3], W[2], W[1], W[1], W[1]] - INT[W[3], W[3], W[2], W[1], 
      W[1], W[2]] + 13*INT[W[3], W[3], W[2], W[1], W[1], W[3]] - 
     INT[W[3], W[3], W[2], W[1], W[2], W[1]] - 
     4*INT[W[3], W[3], W[2], W[1], W[2], W[2]] + 
     5*INT[W[3], W[3], W[2], W[1], W[2], W[3]] + 
     13*INT[W[3], W[3], W[2], W[1], W[3], W[1]] + 
     5*INT[W[3], W[3], W[2], W[1], W[3], W[2]] - 
     18*INT[W[3], W[3], W[2], W[1], W[3], W[3]] + 
     2*INT[W[3], W[3], W[2], W[2], W[1], W[1]] - INT[W[3], W[3], W[2], W[2], 
      W[1], W[2]] - INT[W[3], W[3], W[2], W[2], W[1], W[3]] - 
     INT[W[3], W[3], W[2], W[2], W[2], W[1]] - 
     36*INT[W[3], W[3], W[2], W[2], W[2], W[2]] + 
     37*INT[W[3], W[3], W[2], W[2], W[2], W[3]] - INT[W[3], W[3], W[2], W[2], 
      W[3], W[1]] + 37*INT[W[3], W[3], W[2], W[2], W[3], W[2]] - 
     36*INT[W[3], W[3], W[2], W[2], W[3], W[3]] + 
     19*INT[W[3], W[3], W[2], W[3], W[1], W[1]] + 
     5*INT[W[3], W[3], W[2], W[3], W[1], W[2]] - 
     24*INT[W[3], W[3], W[2], W[3], W[1], W[3]] - INT[W[3], W[3], W[2], W[3], 
      W[2], W[1]] + 37*INT[W[3], W[3], W[2], W[3], W[2], W[2]] - 
     36*INT[W[3], W[3], W[2], W[3], W[2], W[3]] - 
     24*INT[W[3], W[3], W[2], W[3], W[3], W[1]] - 
     36*INT[W[3], W[3], W[2], W[3], W[3], W[2]] + 
     60*INT[W[3], W[3], W[2], W[3], W[3], W[3]] + 
     6*INT[W[3], W[3], W[2], W[3], W[6], W[1]] - 
     6*INT[W[3], W[3], W[2], W[3], W[6], W[2]] - 
     6*INT[W[3], W[3], W[2], W[5], W[1], W[1]] + 
     6*INT[W[3], W[3], W[2], W[5], W[1], W[3]] + 
     6*INT[W[3], W[3], W[2], W[5], W[3], W[1]] - 
     6*INT[W[3], W[3], W[2], W[5], W[3], W[3]] - 
     3*INT[W[3], W[3], W[2], W[6], W[1], W[1]] - 
     3*INT[W[3], W[3], W[2], W[6], W[1], W[2]] + 
     6*INT[W[3], W[3], W[2], W[6], W[1], W[3]] + 
     3*INT[W[3], W[3], W[2], W[6], W[2], W[1]] + 
     3*INT[W[3], W[3], W[2], W[6], W[2], W[2]] - 
     6*INT[W[3], W[3], W[2], W[6], W[2], W[3]] + 
     6*INT[W[3], W[3], W[2], W[6], W[3], W[1]] - 
     6*INT[W[3], W[3], W[2], W[6], W[3], W[2]] - 
     6*INT[W[3], W[3], W[2], W[6], W[6], W[1]] + 
     6*INT[W[3], W[3], W[2], W[6], W[6], W[2]] + 
     37*INT[W[3], W[3], W[3], W[1], W[1], W[1]] - INT[W[3], W[3], W[3], W[1], 
      W[1], W[2]] - 36*INT[W[3], W[3], W[3], W[1], W[1], W[3]] + 
     5*INT[W[3], W[3], W[3], W[1], W[2], W[1]] + 
     19*INT[W[3], W[3], W[3], W[1], W[2], W[2]] - 
     24*INT[W[3], W[3], W[3], W[1], W[2], W[3]] - 
     36*INT[W[3], W[3], W[3], W[1], W[3], W[1]] - 
     24*INT[W[3], W[3], W[3], W[1], W[3], W[2]] + 
     60*INT[W[3], W[3], W[3], W[1], W[3], W[3]] - 
     6*INT[W[3], W[3], W[3], W[1], W[6], W[1]] + 
     6*INT[W[3], W[3], W[3], W[1], W[6], W[2]] + 
     19*INT[W[3], W[3], W[3], W[2], W[1], W[1]] + 
     5*INT[W[3], W[3], W[3], W[2], W[1], W[2]] - 
     24*INT[W[3], W[3], W[3], W[2], W[1], W[3]] - INT[W[3], W[3], W[3], W[2], 
      W[2], W[1]] + 37*INT[W[3], W[3], W[3], W[2], W[2], W[2]] - 
     36*INT[W[3], W[3], W[3], W[2], W[2], W[3]] - 
     24*INT[W[3], W[3], W[3], W[2], W[3], W[1]] - 
     36*INT[W[3], W[3], W[3], W[2], W[3], W[2]] + 
     60*INT[W[3], W[3], W[3], W[2], W[3], W[3]] + 
     6*INT[W[3], W[3], W[3], W[2], W[6], W[1]] - 
     6*INT[W[3], W[3], W[3], W[2], W[6], W[2]] - 
     36*INT[W[3], W[3], W[3], W[3], W[1], W[1]] - 
     24*INT[W[3], W[3], W[3], W[3], W[1], W[2]] + 
     60*INT[W[3], W[3], W[3], W[3], W[1], W[3]] - 
     24*INT[W[3], W[3], W[3], W[3], W[2], W[1]] - 
     36*INT[W[3], W[3], W[3], W[3], W[2], W[2]] + 
     60*INT[W[3], W[3], W[3], W[3], W[2], W[3]] + 
     60*INT[W[3], W[3], W[3], W[3], W[3], W[1]] + 
     60*INT[W[3], W[3], W[3], W[3], W[3], W[2]] - 
     120*INT[W[3], W[3], W[3], W[3], W[3], W[3]] - 
     20*INT[W[3], W[3], W[3], W[6], W[1], W[1]] + 
     20*INT[W[3], W[3], W[3], W[6], W[1], W[2]] + 
     20*INT[W[3], W[3], W[3], W[6], W[2], W[1]] - 
     20*INT[W[3], W[3], W[3], W[6], W[2], W[2]] + 
     11*INT[W[3], W[3], W[6], W[1], W[1], W[1]] + 
     3*INT[W[3], W[3], W[6], W[1], W[1], W[2]] - 
     14*INT[W[3], W[3], W[6], W[1], W[1], W[3]] - 
     3*INT[W[3], W[3], W[6], W[1], W[2], W[1]] - 
     11*INT[W[3], W[3], W[6], W[1], W[2], W[2]] + 
     14*INT[W[3], W[3], W[6], W[1], W[2], W[3]] - 
     14*INT[W[3], W[3], W[6], W[1], W[3], W[1]] + 
     14*INT[W[3], W[3], W[6], W[1], W[3], W[2]] + 
     6*INT[W[3], W[3], W[6], W[1], W[6], W[1]] - 
     6*INT[W[3], W[3], W[6], W[1], W[6], W[2]] - 
     11*INT[W[3], W[3], W[6], W[2], W[1], W[1]] - 
     3*INT[W[3], W[3], W[6], W[2], W[1], W[2]] + 
     14*INT[W[3], W[3], W[6], W[2], W[1], W[3]] + 
     3*INT[W[3], W[3], W[6], W[2], W[2], W[1]] + 
     11*INT[W[3], W[3], W[6], W[2], W[2], W[2]] - 
     14*INT[W[3], W[3], W[6], W[2], W[2], W[3]] + 
     14*INT[W[3], W[3], W[6], W[2], W[3], W[1]] - 
     14*INT[W[3], W[3], W[6], W[2], W[3], W[2]] - 
     6*INT[W[3], W[3], W[6], W[2], W[6], W[1]] + 
     6*INT[W[3], W[3], W[6], W[2], W[6], W[2]] - 
     14*INT[W[3], W[3], W[6], W[3], W[1], W[1]] + 
     14*INT[W[3], W[3], W[6], W[3], W[1], W[2]] + 
     14*INT[W[3], W[3], W[6], W[3], W[2], W[1]] - 
     14*INT[W[3], W[3], W[6], W[3], W[2], W[2]] + 
     14*INT[W[3], W[3], W[6], W[6], W[1], W[1]] - 
     14*INT[W[3], W[3], W[6], W[6], W[1], W[2]] - 
     14*INT[W[3], W[3], W[6], W[6], W[2], W[1]] + 
     14*INT[W[3], W[3], W[6], W[6], W[2], W[2]] - 
     30*INT[W[3], W[6], W[1], W[1], W[1], W[1]] + 
     22*INT[W[3], W[6], W[1], W[1], W[1], W[2]] + 
     8*INT[W[3], W[6], W[1], W[1], W[1], W[3]] + 
     22*INT[W[3], W[6], W[1], W[1], W[2], W[1]] - 
     23*INT[W[3], W[6], W[1], W[1], W[2], W[2]] + INT[W[3], W[6], W[1], W[1], 
      W[2], W[3]] + 8*INT[W[3], W[6], W[1], W[1], W[3], W[1]] + 
     INT[W[3], W[6], W[1], W[1], W[3], W[2]] - 
     9*INT[W[3], W[6], W[1], W[1], W[3], W[3]] + 
     23*INT[W[3], W[6], W[1], W[2], W[1], W[1]] - 
     22*INT[W[3], W[6], W[1], W[2], W[1], W[2]] - INT[W[3], W[6], W[1], W[2], 
      W[1], W[3]] - 22*INT[W[3], W[6], W[1], W[2], W[2], W[1]] + 
     30*INT[W[3], W[6], W[1], W[2], W[2], W[2]] - 
     8*INT[W[3], W[6], W[1], W[2], W[2], W[3]] - INT[W[3], W[6], W[1], W[2], 
      W[3], W[1]] - 8*INT[W[3], W[6], W[1], W[2], W[3], W[2]] + 
     9*INT[W[3], W[6], W[1], W[2], W[3], W[3]] + 
     8*INT[W[3], W[6], W[1], W[3], W[1], W[1]] + INT[W[3], W[6], W[1], W[3], 
      W[1], W[2]] - 9*INT[W[3], W[6], W[1], W[3], W[1], W[3]] - 
     INT[W[3], W[6], W[1], W[3], W[2], W[1]] - 
     8*INT[W[3], W[6], W[1], W[3], W[2], W[2]] + 
     9*INT[W[3], W[6], W[1], W[3], W[2], W[3]] - 
     9*INT[W[3], W[6], W[1], W[3], W[3], W[1]] + 
     9*INT[W[3], W[6], W[1], W[3], W[3], W[2]] + 
     2*INT[W[3], W[6], W[1], W[3], W[6], W[1]] - 
     2*INT[W[3], W[6], W[1], W[3], W[6], W[2]] - INT[W[3], W[6], W[1], W[6], 
      W[1], W[1]] - INT[W[3], W[6], W[1], W[6], W[1], W[2]] + 
     2*INT[W[3], W[6], W[1], W[6], W[1], W[3]] + INT[W[3], W[6], W[1], W[6], 
      W[2], W[1]] + INT[W[3], W[6], W[1], W[6], W[2], W[2]] - 
     2*INT[W[3], W[6], W[1], W[6], W[2], W[3]] + 
     2*INT[W[3], W[6], W[1], W[6], W[3], W[1]] - 
     2*INT[W[3], W[6], W[1], W[6], W[3], W[2]] - 
     2*INT[W[3], W[6], W[1], W[6], W[6], W[1]] + 
     2*INT[W[3], W[6], W[1], W[6], W[6], W[2]] + 
     30*INT[W[3], W[6], W[2], W[1], W[1], W[1]] - 
     22*INT[W[3], W[6], W[2], W[1], W[1], W[2]] - 
     8*INT[W[3], W[6], W[2], W[1], W[1], W[3]] - 
     22*INT[W[3], W[6], W[2], W[1], W[2], W[1]] + 
     23*INT[W[3], W[6], W[2], W[1], W[2], W[2]] - INT[W[3], W[6], W[2], W[1], 
      W[2], W[3]] - 8*INT[W[3], W[6], W[2], W[1], W[3], W[1]] - 
     INT[W[3], W[6], W[2], W[1], W[3], W[2]] + 
     9*INT[W[3], W[6], W[2], W[1], W[3], W[3]] - 
     23*INT[W[3], W[6], W[2], W[2], W[1], W[1]] + 
     22*INT[W[3], W[6], W[2], W[2], W[1], W[2]] + INT[W[3], W[6], W[2], W[2], 
      W[1], W[3]] + 22*INT[W[3], W[6], W[2], W[2], W[2], W[1]] - 
     30*INT[W[3], W[6], W[2], W[2], W[2], W[2]] + 
     8*INT[W[3], W[6], W[2], W[2], W[2], W[3]] + INT[W[3], W[6], W[2], W[2], 
      W[3], W[1]] + 8*INT[W[3], W[6], W[2], W[2], W[3], W[2]] - 
     9*INT[W[3], W[6], W[2], W[2], W[3], W[3]] - 
     8*INT[W[3], W[6], W[2], W[3], W[1], W[1]] - INT[W[3], W[6], W[2], W[3], 
      W[1], W[2]] + 9*INT[W[3], W[6], W[2], W[3], W[1], W[3]] + 
     INT[W[3], W[6], W[2], W[3], W[2], W[1]] + 
     8*INT[W[3], W[6], W[2], W[3], W[2], W[2]] - 
     9*INT[W[3], W[6], W[2], W[3], W[2], W[3]] + 
     9*INT[W[3], W[6], W[2], W[3], W[3], W[1]] - 
     9*INT[W[3], W[6], W[2], W[3], W[3], W[2]] - 
     2*INT[W[3], W[6], W[2], W[3], W[6], W[1]] + 
     2*INT[W[3], W[6], W[2], W[3], W[6], W[2]] + INT[W[3], W[6], W[2], W[6], 
      W[1], W[1]] + INT[W[3], W[6], W[2], W[6], W[1], W[2]] - 
     2*INT[W[3], W[6], W[2], W[6], W[1], W[3]] - INT[W[3], W[6], W[2], W[6], 
      W[2], W[1]] - INT[W[3], W[6], W[2], W[6], W[2], W[2]] + 
     2*INT[W[3], W[6], W[2], W[6], W[2], W[3]] - 
     2*INT[W[3], W[6], W[2], W[6], W[3], W[1]] + 
     2*INT[W[3], W[6], W[2], W[6], W[3], W[2]] + 
     2*INT[W[3], W[6], W[2], W[6], W[6], W[1]] - 
     2*INT[W[3], W[6], W[2], W[6], W[6], W[2]] + 
     8*INT[W[3], W[6], W[3], W[1], W[1], W[1]] + INT[W[3], W[6], W[3], W[1], 
      W[1], W[2]] - 9*INT[W[3], W[6], W[3], W[1], W[1], W[3]] - 
     INT[W[3], W[6], W[3], W[1], W[2], W[1]] - 
     8*INT[W[3], W[6], W[3], W[1], W[2], W[2]] + 
     9*INT[W[3], W[6], W[3], W[1], W[2], W[3]] - 
     9*INT[W[3], W[6], W[3], W[1], W[3], W[1]] + 
     9*INT[W[3], W[6], W[3], W[1], W[3], W[2]] + 
     2*INT[W[3], W[6], W[3], W[1], W[6], W[1]] - 
     2*INT[W[3], W[6], W[3], W[1], W[6], W[2]] - 
     8*INT[W[3], W[6], W[3], W[2], W[1], W[1]] - INT[W[3], W[6], W[3], W[2], 
      W[1], W[2]] + 9*INT[W[3], W[6], W[3], W[2], W[1], W[3]] + 
     INT[W[3], W[6], W[3], W[2], W[2], W[1]] + 
     8*INT[W[3], W[6], W[3], W[2], W[2], W[2]] - 
     9*INT[W[3], W[6], W[3], W[2], W[2], W[3]] + 
     9*INT[W[3], W[6], W[3], W[2], W[3], W[1]] - 
     9*INT[W[3], W[6], W[3], W[2], W[3], W[2]] - 
     2*INT[W[3], W[6], W[3], W[2], W[6], W[1]] + 
     2*INT[W[3], W[6], W[3], W[2], W[6], W[2]] - 
     9*INT[W[3], W[6], W[3], W[3], W[1], W[1]] + 
     9*INT[W[3], W[6], W[3], W[3], W[1], W[2]] + 
     9*INT[W[3], W[6], W[3], W[3], W[2], W[1]] - 
     9*INT[W[3], W[6], W[3], W[3], W[2], W[2]] + 
     9*INT[W[3], W[6], W[3], W[6], W[1], W[1]] - 
     9*INT[W[3], W[6], W[3], W[6], W[1], W[2]] - 
     9*INT[W[3], W[6], W[3], W[6], W[2], W[1]] + 
     9*INT[W[3], W[6], W[3], W[6], W[2], W[2]] - 
     8*INT[W[3], W[6], W[6], W[1], W[1], W[1]] - INT[W[3], W[6], W[6], W[1], 
      W[1], W[2]] + 9*INT[W[3], W[6], W[6], W[1], W[1], W[3]] + 
     INT[W[3], W[6], W[6], W[1], W[2], W[1]] + 
     8*INT[W[3], W[6], W[6], W[1], W[2], W[2]] - 
     9*INT[W[3], W[6], W[6], W[1], W[2], W[3]] + 
     9*INT[W[3], W[6], W[6], W[1], W[3], W[1]] - 
     9*INT[W[3], W[6], W[6], W[1], W[3], W[2]] - 
     2*INT[W[3], W[6], W[6], W[1], W[6], W[1]] + 
     2*INT[W[3], W[6], W[6], W[1], W[6], W[2]] + 
     8*INT[W[3], W[6], W[6], W[2], W[1], W[1]] + INT[W[3], W[6], W[6], W[2], 
      W[1], W[2]] - 9*INT[W[3], W[6], W[6], W[2], W[1], W[3]] - 
     INT[W[3], W[6], W[6], W[2], W[2], W[1]] - 
     8*INT[W[3], W[6], W[6], W[2], W[2], W[2]] + 
     9*INT[W[3], W[6], W[6], W[2], W[2], W[3]] - 
     9*INT[W[3], W[6], W[6], W[2], W[3], W[1]] + 
     9*INT[W[3], W[6], W[6], W[2], W[3], W[2]] + 
     2*INT[W[3], W[6], W[6], W[2], W[6], W[1]] - 
     2*INT[W[3], W[6], W[6], W[2], W[6], W[2]] + 
     9*INT[W[3], W[6], W[6], W[3], W[1], W[1]] - 
     9*INT[W[3], W[6], W[6], W[3], W[1], W[2]] - 
     9*INT[W[3], W[6], W[6], W[3], W[2], W[1]] + 
     9*INT[W[3], W[6], W[6], W[3], W[2], W[2]] - 
     9*INT[W[3], W[6], W[6], W[6], W[1], W[1]] + 
     9*INT[W[3], W[6], W[6], W[6], W[1], W[2]] + 
     9*INT[W[3], W[6], W[6], W[6], W[2], W[1]] - 
     9*INT[W[3], W[6], W[6], W[6], W[2], W[2]] + 
     (-12*INT[W[1], W[1], W[1]] - INT[W[1], W[1], W[2]] + 
       13*INT[W[1], W[1], W[3]] - INT[W[1], W[2], W[1]] - 
       INT[W[1], W[2], W[2]] + 2*INT[W[1], W[2], W[3]] + 
       9*INT[W[1], W[3], W[1]] + 2*INT[W[1], W[3], W[2]] - 
       11*INT[W[1], W[3], W[3]] + 4*INT[W[1], W[5], W[1]] - 
       4*INT[W[1], W[5], W[3]] - INT[W[2], W[1], W[1]] - 
       INT[W[2], W[1], W[2]] + 2*INT[W[2], W[1], W[3]] - 
       INT[W[2], W[2], W[1]] - 12*INT[W[2], W[2], W[2]] + 
       13*INT[W[2], W[2], W[3]] + 2*INT[W[2], W[3], W[1]] + 
       9*INT[W[2], W[3], W[2]] - 11*INT[W[2], W[3], W[3]] + 
       4*INT[W[2], W[4], W[2]] - 4*INT[W[2], W[4], W[3]] + 
       8*INT[W[3], W[1], W[1]] + 2*INT[W[3], W[1], W[2]] - 
       10*INT[W[3], W[1], W[3]] + 2*INT[W[3], W[2], W[1]] + 
       8*INT[W[3], W[2], W[2]] - 10*INT[W[3], W[2], W[3]] - 
       6*INT[W[3], W[3], W[1]] - 6*INT[W[3], W[3], W[2]] + 
       12*INT[W[3], W[3], W[3]] - 4*INT[W[3], W[4], W[2]] + 
       4*INT[W[3], W[4], W[3]] - 4*INT[W[3], W[5], W[1]] + 
       4*INT[W[3], W[5], W[3]] + 5*INT[W[4], W[2], W[2]] - 
       5*INT[W[4], W[2], W[3]] - 5*INT[W[4], W[3], W[2]] + 
       5*INT[W[4], W[3], W[3]] + 5*INT[W[5], W[1], W[1]] - 
       5*INT[W[5], W[1], W[3]] - 5*INT[W[5], W[3], W[1]] + 
       5*INT[W[5], W[3], W[3]])*Zeta[3] + Zeta[3]^2 + 
     Pi^2*(-16*INT[W[1], W[1], W[1], W[1]] + (55*INT[W[1], W[1], W[1], W[2]])/
        6 + (41*INT[W[1], W[1], W[1], W[3]])/6 + 
       (55*INT[W[1], W[1], W[2], W[1]])/6 - (43*INT[W[1], W[1], W[2], W[2]])/
        6 - 2*INT[W[1], W[1], W[2], W[3]] + (41*INT[W[1], W[1], W[3], W[1]])/
        6 - 2*INT[W[1], W[1], W[3], W[2]] - (29*INT[W[1], W[1], W[3], W[3]])/
        6 + (55*INT[W[1], W[2], W[1], W[1]])/6 - 
       (43*INT[W[1], W[2], W[1], W[2]])/6 - 2*INT[W[1], W[2], W[1], W[3]] - 
       (43*INT[W[1], W[2], W[2], W[1]])/6 + (55*INT[W[1], W[2], W[2], W[2]])/
        6 - 2*INT[W[1], W[2], W[2], W[3]] - (5*INT[W[1], W[2], W[3], W[1]])/
        3 - (5*INT[W[1], W[2], W[3], W[2]])/3 + 
       (10*INT[W[1], W[2], W[3], W[3]])/3 - INT[W[1], W[2], W[4], W[2]]/3 + 
       INT[W[1], W[2], W[4], W[3]]/3 - INT[W[1], W[2], W[5], W[1]]/3 + 
       INT[W[1], W[2], W[5], W[3]]/3 + (20*INT[W[1], W[3], W[1], W[1]])/3 - 
       (5*INT[W[1], W[3], W[1], W[2]])/3 - 5*INT[W[1], W[3], W[1], W[3]] - 
       (5*INT[W[1], W[3], W[2], W[1]])/3 + INT[W[1], W[3], W[2], W[2]]/2 + 
       (7*INT[W[1], W[3], W[2], W[3]])/6 - 5*INT[W[1], W[3], W[3], W[1]] + 
       (5*INT[W[1], W[3], W[3], W[2]])/6 + (25*INT[W[1], W[3], W[3], W[3]])/
        6 + INT[W[1], W[3], W[4], W[2]]/3 - INT[W[1], W[3], W[4], W[3]]/3 - 
       (5*INT[W[1], W[4], W[2], W[2]])/2 + (5*INT[W[1], W[4], W[2], W[3]])/
        2 + (5*INT[W[1], W[4], W[3], W[2]])/2 - 
       (5*INT[W[1], W[4], W[3], W[3]])/2 + INT[W[1], W[5], W[1], W[1]]/6 - 
       INT[W[1], W[5], W[1], W[2]]/3 + INT[W[1], W[5], W[1], W[3]]/6 - 
       INT[W[1], W[5], W[2], W[1]]/3 + INT[W[1], W[5], W[2], W[3]]/3 - 
       INT[W[1], W[5], W[3], W[1]]/6 + INT[W[1], W[5], W[3], W[2]]/3 - 
       INT[W[1], W[5], W[3], W[3]]/6 + INT[W[1], W[5], W[5], W[1]]/3 - 
       INT[W[1], W[5], W[5], W[3]]/3 + (55*INT[W[2], W[1], W[1], W[1]])/6 - 
       (43*INT[W[2], W[1], W[1], W[2]])/6 - 2*INT[W[2], W[1], W[1], W[3]] - 
       (43*INT[W[2], W[1], W[2], W[1]])/6 + (55*INT[W[2], W[1], W[2], W[2]])/
        6 - 2*INT[W[2], W[1], W[2], W[3]] - (5*INT[W[2], W[1], W[3], W[1]])/
        3 - (5*INT[W[2], W[1], W[3], W[2]])/3 + 
       (10*INT[W[2], W[1], W[3], W[3]])/3 - INT[W[2], W[1], W[4], W[2]]/3 + 
       INT[W[2], W[1], W[4], W[3]]/3 - INT[W[2], W[1], W[5], W[1]]/3 + 
       INT[W[2], W[1], W[5], W[3]]/3 - (43*INT[W[2], W[2], W[1], W[1]])/6 + 
       (55*INT[W[2], W[2], W[1], W[2]])/6 - 2*INT[W[2], W[2], W[1], W[3]] + 
       (55*INT[W[2], W[2], W[2], W[1]])/6 - 16*INT[W[2], W[2], W[2], W[2]] + 
       (41*INT[W[2], W[2], W[2], W[3]])/6 - 2*INT[W[2], W[2], W[3], W[1]] + 
       (41*INT[W[2], W[2], W[3], W[2]])/6 - (29*INT[W[2], W[2], W[3], W[3]])/
        6 + INT[W[2], W[3], W[1], W[1]]/2 - (5*INT[W[2], W[3], W[1], W[2]])/
        3 + (7*INT[W[2], W[3], W[1], W[3]])/6 - 
       (5*INT[W[2], W[3], W[2], W[1]])/3 + (20*INT[W[2], W[3], W[2], W[2]])/
        3 - 5*INT[W[2], W[3], W[2], W[3]] + (5*INT[W[2], W[3], W[3], W[1]])/
        6 - 5*INT[W[2], W[3], W[3], W[2]] + (25*INT[W[2], W[3], W[3], W[3]])/
        6 + INT[W[2], W[3], W[5], W[1]]/3 - INT[W[2], W[3], W[5], W[3]]/3 - 
       INT[W[2], W[4], W[1], W[2]]/3 + INT[W[2], W[4], W[1], W[3]]/3 - 
       INT[W[2], W[4], W[2], W[1]]/3 + INT[W[2], W[4], W[2], W[2]]/6 + 
       INT[W[2], W[4], W[2], W[3]]/6 + INT[W[2], W[4], W[3], W[1]]/3 - 
       INT[W[2], W[4], W[3], W[2]]/6 - INT[W[2], W[4], W[3], W[3]]/6 + 
       INT[W[2], W[4], W[4], W[2]]/3 - INT[W[2], W[4], W[4], W[3]]/3 - 
       (5*INT[W[2], W[5], W[1], W[1]])/2 + (5*INT[W[2], W[5], W[1], W[3]])/
        2 + (5*INT[W[2], W[5], W[3], W[1]])/2 - 
       (5*INT[W[2], W[5], W[3], W[3]])/2 + (11*INT[W[3], W[1], W[1], W[1]])/
        2 - INT[W[3], W[1], W[1], W[2]]/2 - 5*INT[W[3], W[1], W[1], W[3]] - 
       INT[W[3], W[1], W[2], W[1]]/2 + INT[W[3], W[1], W[2], W[2]]/2 - 
       5*INT[W[3], W[1], W[3], W[1]] - INT[W[3], W[1], W[3], W[2]]/3 + 
       (16*INT[W[3], W[1], W[3], W[3]])/3 + INT[W[3], W[1], W[4], W[2]]/3 - 
       INT[W[3], W[1], W[4], W[3]]/3 + INT[W[3], W[2], W[1], W[1]]/2 - 
       INT[W[3], W[2], W[1], W[2]]/2 - INT[W[3], W[2], W[2], W[1]]/2 + 
       (11*INT[W[3], W[2], W[2], W[2]])/2 - 5*INT[W[3], W[2], W[2], W[3]] - 
       INT[W[3], W[2], W[3], W[1]]/3 - 5*INT[W[3], W[2], W[3], W[2]] + 
       (16*INT[W[3], W[2], W[3], W[3]])/3 + INT[W[3], W[2], W[5], W[1]]/3 - 
       INT[W[3], W[2], W[5], W[3]]/3 - (29*INT[W[3], W[3], W[1], W[1]])/6 - 
       (2*INT[W[3], W[3], W[1], W[2]])/3 + (11*INT[W[3], W[3], W[1], W[3]])/
        2 - (2*INT[W[3], W[3], W[2], W[1]])/3 - 
       (29*INT[W[3], W[3], W[2], W[2]])/6 + (11*INT[W[3], W[3], W[2], W[3]])/
        2 + (11*INT[W[3], W[3], W[3], W[1]])/2 + 
       (11*INT[W[3], W[3], W[3], W[2]])/2 - 11*INT[W[3], W[3], W[3], W[3]] + 
       INT[W[3], W[4], W[1], W[2]]/3 - INT[W[3], W[4], W[1], W[3]]/3 + 
       INT[W[3], W[4], W[2], W[1]]/3 - INT[W[3], W[4], W[2], W[2]]/6 - 
       INT[W[3], W[4], W[2], W[3]]/6 - INT[W[3], W[4], W[3], W[1]]/3 + 
       INT[W[3], W[4], W[3], W[2]]/6 + INT[W[3], W[4], W[3], W[3]]/6 - 
       INT[W[3], W[4], W[4], W[2]]/3 + INT[W[3], W[4], W[4], W[3]]/3 - 
       INT[W[3], W[5], W[1], W[1]]/6 + INT[W[3], W[5], W[1], W[2]]/3 - 
       INT[W[3], W[5], W[1], W[3]]/6 + INT[W[3], W[5], W[2], W[1]]/3 - 
       INT[W[3], W[5], W[2], W[3]]/3 + INT[W[3], W[5], W[3], W[1]]/6 - 
       INT[W[3], W[5], W[3], W[2]]/3 + INT[W[3], W[5], W[3], W[3]]/6 - 
       INT[W[3], W[5], W[5], W[1]]/3 + INT[W[3], W[5], W[5], W[3]]/3 - 
       INT[W[3], W[6], W[1], W[1]] + INT[W[3], W[6], W[1], W[2]] + 
       INT[W[3], W[6], W[2], W[1]] - INT[W[3], W[6], W[2], W[2]] - 
       (3*INT[W[4], W[1], W[2], W[2]])/2 + (3*INT[W[4], W[1], W[2], W[3]])/
        2 + (3*INT[W[4], W[1], W[3], W[2]])/2 - 
       (3*INT[W[4], W[1], W[3], W[3]])/2 - (3*INT[W[4], W[2], W[1], W[2]])/
        2 + (3*INT[W[4], W[2], W[1], W[3]])/2 - 
       (3*INT[W[4], W[2], W[2], W[1]])/2 + (4*INT[W[4], W[2], W[2], W[2]])/
        3 + INT[W[4], W[2], W[2], W[3]]/6 + (3*INT[W[4], W[2], W[3], W[1]])/
        2 - INT[W[4], W[2], W[3], W[2]]/6 - (4*INT[W[4], W[2], W[3], W[3]])/
        3 + INT[W[4], W[2], W[4], W[2]]/3 - INT[W[4], W[2], W[4], W[3]]/3 + 
       (3*INT[W[4], W[3], W[1], W[2]])/2 - (3*INT[W[4], W[3], W[1], W[3]])/
        2 + (3*INT[W[4], W[3], W[2], W[1]])/2 - 
       (4*INT[W[4], W[3], W[2], W[2]])/3 - INT[W[4], W[3], W[2], W[3]]/6 - 
       (3*INT[W[4], W[3], W[3], W[1]])/2 + INT[W[4], W[3], W[3], W[2]]/6 + 
       (4*INT[W[4], W[3], W[3], W[3]])/3 - INT[W[4], W[3], W[4], W[2]]/3 + 
       INT[W[4], W[3], W[4], W[3]]/3 + (3*INT[W[4], W[4], W[2], W[2]])/2 - 
       (3*INT[W[4], W[4], W[2], W[3]])/2 - (3*INT[W[4], W[4], W[3], W[2]])/
        2 + (3*INT[W[4], W[4], W[3], W[3]])/2 + 
       (4*INT[W[5], W[1], W[1], W[1]])/3 - (3*INT[W[5], W[1], W[1], W[2]])/
        2 + INT[W[5], W[1], W[1], W[3]]/6 - (3*INT[W[5], W[1], W[2], W[1]])/
        2 + (3*INT[W[5], W[1], W[2], W[3]])/2 - INT[W[5], W[1], W[3], W[1]]/
        6 + (3*INT[W[5], W[1], W[3], W[2]])/2 - 
       (4*INT[W[5], W[1], W[3], W[3]])/3 + INT[W[5], W[1], W[5], W[1]]/3 - 
       INT[W[5], W[1], W[5], W[3]]/3 - (3*INT[W[5], W[2], W[1], W[1]])/2 + 
       (3*INT[W[5], W[2], W[1], W[3]])/2 + (3*INT[W[5], W[2], W[3], W[1]])/
        2 - (3*INT[W[5], W[2], W[3], W[3]])/2 - 
       (4*INT[W[5], W[3], W[1], W[1]])/3 + (3*INT[W[5], W[3], W[1], W[2]])/
        2 - INT[W[5], W[3], W[1], W[3]]/6 + (3*INT[W[5], W[3], W[2], W[1]])/
        2 - (3*INT[W[5], W[3], W[2], W[3]])/2 + INT[W[5], W[3], W[3], W[1]]/
        6 - (3*INT[W[5], W[3], W[3], W[2]])/2 + 
       (4*INT[W[5], W[3], W[3], W[3]])/3 - INT[W[5], W[3], W[5], W[1]]/3 + 
       INT[W[5], W[3], W[5], W[3]]/3 + (3*INT[W[5], W[5], W[1], W[1]])/2 - 
       (3*INT[W[5], W[5], W[1], W[3]])/2 - (3*INT[W[5], W[5], W[3], W[1]])/
        2 + (3*INT[W[5], W[5], W[3], W[3]])/2 + 
       ((-4*INT[W[1]])/3 - (4*INT[W[2]])/3 + (8*INT[W[3]])/3)*Zeta[3]) + 
     (-8*INT[W[1]] - 8*INT[W[2]] + 16*INT[W[3]])*Zeta[5]


==> anc/phi3_GPL.m <==
RR[2] = (-7*Pi^4)/90 + G[0, v]^2*(Pi^2/12 - G[1, u]^2/4 - 
       (G[1, u]*G[1 - u, v])/2 - G[1 - u, v]^2/4) + 
     G[0, u]^2*(Pi^2/12 - G[0, v]^2/4 - G[1, u]^2/4 + 
       G[0, v]*(G[1, u]/2 + G[1 - u, v]/2) - (G[1, u]*G[1 - u, v])/2 - 
       G[1 - u, v]^2/4) + G[1, u]^2*(-1/6*Pi^2 - (3*G[0, 1, u])/2) + 
     G[1 - u, v]^2*(-1/6*Pi^2 - (3*G[0, 1, u])/2 - (3*G[0, 1, v])/2) + 
     3*G[0, 0, 0, 1, u] + 3*G[0, 0, -u, 1 - u, v] - 3*G[0, 1, 1, 1, u] - 
     3*G[0, 1, 1 - u, 1 - u, v] + 
     G[1, u]*(G[1 - u, v]*(-1/3*Pi^2 - 3*G[0, 1, u]) + 3*G[0, 0, -u, v] + 
       3*G[0, 1, 1, u] - 2*Zeta[3]) + G[1 - u, v]*(3*G[0, 1, 1, u] + 
       3*G[0, 1, 1 - u, v] - 2*Zeta[3]) + 
     G[0, u]*(G[1, u]^3/2 + G[0, v]^2*(G[1, u]/2 + G[1 - u, v]/2) + 
       (3*G[1, u]^2*G[1 - u, v])/2 + G[0, v]*(-1/3*Pi^2 - G[1, u]^2 - 
         2*G[1, u]*G[1 - u, v] - G[1 - u, v]^2) + 
       G[1, u]*(Pi^2/6 + (3*G[1 - u, v]^2)/2) + G[1 - u, v]*
        (Pi^2/6 + 3*G[0, 1 - u, v]) - 3*G[0, 0, 1 - u, v] - 
       3*G[0, 1 - u, 1 - u, v] + Zeta[3]) + 
     G[0, v]*((3*G[1, v]*G[1 - u, v]^2)/2 + G[1, u]*(Pi^2/6 + 3*G[0, 1, u]) + 
       G[1 - u, v]*(Pi^2/6 + 3*G[0, 1, u] - 3*G[1, 1 - u, v]) - 
       3*G[0, 0, 1, u] - 3*G[0, 1, 1, u] + 3*G[1, 1 - u, 1 - u, v] + Zeta[3])
 
RR[3] = (1261*Pi^6)/11340 + G[1, u]^4*(Pi^2/9 + (2*G[0, 1, u])/3) + 
     G[1 - u, v]^4*(-1/24*Pi^2 - G[0, 1, u]/4 - G[0, 1, v]/4) - 
     8*G[0, 0, -u, v]*G[0, 1, 1, u] + G[1 - u, v]^3*
      (G[1, v]*((2*Pi^2)/9 + (4*G[0, 1, v])/3) - (5*G[0, 0, 1, u])/6 - 
       (5*G[0, 0, 1, v])/6 - (11*G[0, 1, 1, u])/6 - (4*G[0, 1, 1, v])/3 - 
       G[0, 1, 1 - u, v]/2) - 8*G[0, 0, 1, v]*G[1, 1 - u, 1 - u, v] - 
     5*G[0, 1, 1, v]*G[1, 1 - u, 1 - u, v] + 
     G[1, v]*((5*Pi^2*G[1, 1 - u, 1 - u, v])/6 + 5*G[0, 1, v]*
        G[1, 1 - u, 1 - u, v]) - (Pi^2*G[0, 0, 0, 1, u])/3 - 
     (5*Pi^2*G[0, 0, 0, 1 - u, v])/6 + (Pi^2*G[0, 0, -u, 1 - u, v])/2 + 
     (Pi^2*G[0, 1, 1, 1, u])/3 - (Pi^2*G[0, 1, 1 - u, 1 - u, v])/2 + 
     (5*Pi^2*G[0, 1 - u, 1 - u, 1 - u, v])/6 + 
     G[0, 1, u]*(-5*G[0, 0, 0, 1 - u, v] - 5*G[0, 0, 0, -u, v] - 
       5*G[0, 0, -u, -u, v] + 5*G[0, 1 - u, 1 - u, 1 - u, v]) - 
     (5*Pi^2*G[1, 1, 1 - u, 1 - u, v])/6 + 
     G[0, 1, v]*(-5*G[1, 1, 1 - u, 1 - u, v] - 
       5*G[1, 1 - u, 1 - u, 1 - u, v]) - 
     (5*Pi^2*G[1, 1 - u, 1 - u, 1 - u, v])/6 - 40*G[0, 0, 0, 0, 0, 1, u] - 
     16*G[0, 0, 0, 0, 1, 1, u] - 30*G[0, 0, 0, 0, -u, 1 - u, v] + 
     17*G[0, 0, 0, 1, 1 - u, 1 - u, v] - 8*G[0, 0, 0, -u, 1 - u, 1 - u, v] - 
     5*G[0, 0, 0, -u, -u, 1 - u, v] + 16*G[0, 0, 1, 1, 1, 1, u] + 
     8*G[0, 0, 1, 1, 1 - u, 1 - u, v] + 8*G[0, 0, 1, 1 - u, 1 - u, 1 - u, 
       v] - 17*G[0, 0, -u, 1 - u, 1 - u, 1 - u, v] - 
     8*G[0, 0, -u, -u, 1 - u, 1 - u, v] - 5*G[0, 0, -u, -u, -u, 1 - u, v] + 
     40*G[0, 1, 1, 1, 1, 1, u] + 5*G[0, 1, 1, 1, 1 - u, 1 - u, v] + 
     5*G[0, 1, 1, 1 - u, 1 - u, 1 - u, v] + 
     30*G[0, 1, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
     G[0, u]^3*(G[0, v]^3/9 - G[1, u]^3/9 + G[0, v]^2*
        (-1/3*G[1, u] - G[1 - u, v]/3) - (G[1, u]^2*G[1 - u, v])/3 + 
       G[1 - u, v]^3/9 + G[1, u]*(Pi^2/18 + G[1 - u, v]^2/6 - 
         G[0, 1 - u, v]) + G[1 - u, v]*(Pi^2/18 + (2*G[0, 1 - u, v])/3) + 
       G[0, v]*(-1/18*Pi^2 + G[1, u]^2/3 + (2*G[1, u]*G[1 - u, v])/3 - 
         G[1 - u, v]^2/6 + G[0, 1 - u, v]) - (5*G[0, 0, 1 - u, v])/3 - 
       (5*G[0, 1 - u, 1 - u, v])/3 - Zeta[3]) + 
     G[0, v]^3*(G[1, u]^3/9 + (G[1, u]^2*G[1 - u, v])/3 - 
       (G[1, v]*G[1 - u, v]^2)/6 + G[1 - u, v]^3/9 + 
       G[1 - u, v]*(Pi^2/18 + (2*G[0, 1, u])/3 - (2*G[1, 1 - u, v])/3) + 
       G[1, u]*(Pi^2/18 - G[1, v]*G[1 - u, v] + G[1 - u, v]^2/3 + 
         (2*G[0, 1, u])/3 + G[1, 1 - u, v]) - (5*G[0, 0, 1, u])/3 - 
       (5*G[0, 1, 1, u])/3 + (5*G[1, 1 - u, 1 - u, v])/3 - Zeta[3]) + 
     3*G[0, 1 - u, 1 - u, v]*Zeta[3] - 3*G[1, 1 - u, 1 - u, v]*Zeta[3] + 
     Zeta[3]^2 + G[1, u]^3*(G[1 - u, v]*((4*Pi^2)/9 + (8*G[0, 1, u])/3) - 
       (7*G[0, 0, 1, u])/6 + (5*G[0, 0, -u, v])/3 - (11*G[0, 1, 1, u])/3 + 
       (3*Zeta[3])/2) + G[0, 0, 1 - u, v]*(5*G[0, 1, 1, u] + 3*Zeta[3]) + 
     G[0, 1, 1, u]*(5*G[0, 1 - u, 1 - u, v] + 3*Zeta[3]) + 
     G[0, 0, 1, u]*(8*G[0, 0, 1 - u, v] - 5*G[0, 0, -u, v] + 
       8*G[0, 1 - u, 1 - u, v] + 3*Zeta[3]) + G[1 - u, v]^2*
      ((19*Pi^4)/180 + G[1, v]^2*((3*Pi^2)/8 + (9*G[0, 1, v])/4) + 
       (7*Pi^2*G[0, 1 - u, v])/12 + G[0, 1, u]*(Pi^2/3 + 
         (7*G[0, 1 - u, v])/2) + G[0, 1, v]*(-1/4*Pi^2 - 
         (7*G[1, 1 - u, v])/2) - (7*Pi^2*G[1, 1 - u, v])/12 + 
       3*G[0, 0, 0, 1, u] + (5*G[0, 0, 0, 1, v])/2 + 5*G[0, 0, 1, 1, u] + 
       2*G[0, 0, 1, 1, v] + 3*G[0, 0, 1, 1 - u, v] + G[0, 0, -u, 1 - u, v]/
        2 + 14*G[0, 1, 1, 1, u] + (9*G[0, 1, 1, 1, v])/2 + 
       (7*G[0, 1, 1, 1 - u, v])/2 + 6*G[0, 1, 1 - u, 1 - u, v] + 
       G[1, v]*(-2*G[0, 0, 1, v] - (9*G[0, 1, 1, v])/2 + (5*Zeta[3])/2)) + 
     G[0, u]^2*(-1/8*Pi^4 + G[1, u]^4/3 + G[0, v]^3*(-1/3*G[1, u] - 
         G[1 - u, v]/3) + (4*G[1, u]^3*G[1 - u, v])/3 + 
       G[0, v]^2*(Pi^2/3 + G[1, u]^2 + 2*G[1, u]*G[1 - u, v] + 
         G[1 - u, v]^2) + G[1 - u, v]^2*(Pi^2/6 - G[0, 1 - u, v]) + 
       G[1, u]^2*(Pi^2/6 + G[1 - u, v]^2/2 + 3*G[0, 1 - u, v]) - 
       G[0, 0, 0, 1 - u, v] + G[0, 1 - u, 1 - u, 1 - u, v] + 
       G[0, v]*(-G[1, u]^3 - 3*G[1, u]^2*G[1 - u, v] + G[1 - u, v]^3/4 + 
         G[1 - u, v]*(-1/2*Pi^2 - (9*G[0, 1 - u, v])/2) + 
         G[1, u]*(-1/2*Pi^2 - (3*G[1 - u, v]^2)/2 - 3*G[0, 1 - u, v]) + 
         (3*G[0, 0, 1 - u, v])/2 + (9*G[0, 1 - u, 1 - u, v])/2 - Zeta[3]/2) + 
       G[1, u]*((-7*G[1 - u, v]^3)/12 + G[1 - u, v]*
          (Pi^2/3 + (5*G[0, 1 - u, v])/2) + (7*G[0, 0, 1 - u, v])/2 + 
         G[0, 1 - u, 1 - u, v]/2 + (7*Zeta[3])/2) + 
       G[1 - u, v]*((9*G[0, 0, 1 - u, v])/2 + G[0, 1 - u, 1 - u, v]/2 + 
         (7*Zeta[3])/2)) + G[0, v]^2*(-1/8*Pi^4 - (7*G[1, v]*G[1 - u, v]^3)/
        12 + G[1, u]^2*(Pi^2/6 - G[0, 1, u]) + G[1 - u, v]^2*
        (Pi^2/6 + (7*G[1, v]^2)/4 - G[0, 1, u] + G[1, 1 - u, v]) + 
       G[1, v]*G[1, 1 - u, 1 - u, v] - G[0, 0, 0, 1, u] + G[0, 1, 1, 1, u] - 
       G[1, 1, 1 - u, 1 - u, v] - G[1, 1 - u, 1 - u, 1 - u, v] + 
       G[1, u]*((-3*G[1, v]*G[1 - u, v]^2)/4 - 3*G[1, v]*G[1, 1 - u, v] + 
         G[1 - u, v]*(Pi^2/3 + (3*G[1, v]^2)/2 - 2*G[0, 1, u] + 
           (3*G[1, 1 - u, v])/2) + (9*G[0, 0, 1, u])/2 + G[0, 1, 1, u]/2 + 
         3*G[1, 1, 1 - u, v] - (3*G[1, 1 - u, 1 - u, v])/2 + (7*Zeta[3])/2) + 
       G[1 - u, v]*(-4*G[1, v]*G[1, 1 - u, v] + (9*G[0, 0, 1, u])/2 + 
         G[0, 1, 1, u]/2 + 4*G[1, 1, 1 - u, v] - G[1, 1 - u, 1 - u, v]/2 + 
         (7*Zeta[3])/2)) + G[1, u]^2*((19*Pi^4)/180 + 
       G[1 - u, v]^2*(Pi^2/2 + 3*G[0, 1, u]) + (Pi^2*G[0, 1 - u, v])/3 + 
       G[0, 1, u]*(Pi^2/3 + 2*G[0, 1 - u, v]) + 3*G[0, 0, 0, 1, u] + 
       G[0, 0, 0, -u, v] + 5*G[0, 0, 1, 1, u] + G[0, 0, -u, -u, v] + 
       14*G[0, 1, 1, 1, u] + G[1 - u, v]*((-7*G[0, 0, 1, u])/2 + 
         5*G[0, 0, -u, v] - 11*G[0, 1, 1, u] + (9*Zeta[3])/2)) + 
     G[0, v]*((G[1, v]*G[1 - u, v]^4)/4 + G[1, u]^3*((-2*Pi^2)/9 - 
         G[0, 1, u] - G[0, -u, v]) + G[1 - u, v]^3*((-5*Pi^2)/36 - 
         (2*G[1, v]^2)/3 - G[0, 1, u]/2 + G[0, 1, v] + G[1, 1 - u, v]/2) + 
       (Pi^2*G[0, 0, 1, u])/3 - (Pi^2*G[0, 0, 1 - u, v])/6 + 
       (Pi^2*G[0, 1, 1, u])/3 + G[0, -u, v]*(-2*G[0, 0, 1, u] + 
         2*G[0, 1, 1, u]) + (Pi^2*G[0, 1 - u, 1 - u, v])/6 + 
       G[0, 1, u]*(-G[0, 0, 1 - u, v] - G[0, 0, -u, v] + 
         G[0, 1 - u, 1 - u, v] - 2*G[0, -u, -u, v]) - 
       (Pi^2*G[1, 1 - u, 1 - u, v])/3 - (5*G[1, v]^2*G[1, 1 - u, 1 - u, v])/
        2 + 3*G[0, 1, v]*G[1, 1 - u, 1 - u, v] + 
       G[1, v]*(5*G[1, 1, 1 - u, 1 - u, v] + 5*G[1, 1 - u, 1 - u, 1 - u, 
           v]) + G[1 - u, v]*((-19*Pi^4)/180 - (Pi^2*G[0, 1 - u, v])/6 + 
         G[0, 1, u]*((-2*Pi^2)/3 - G[0, 1 - u, v] + 2*G[0, -u, v]) + 
         (2*Pi^2*G[1, 1 - u, v])/3 + (7*G[1, v]^2*G[1, 1 - u, v])/2 + 
         G[0, 1, v]*G[1, 1 - u, v] + G[1, v]*(-7*G[1, 1, 1 - u, v] - 
           6*G[1, 1 - u, 1 - u, v]) - 16*G[0, 0, 0, 1, u] - 
         10*G[0, 0, 1, 1, u] + 5*G[0, 0, 1, 1 - u, v] - 
         2*G[0, 0, -u, 1 - u, v] - 18*G[0, 1, 1, 1, u] - 
         G[0, 1, 1, 1 - u, v] + 4*G[0, 1, 1 - u, 1 - u, v] - 
         2*G[0, -u, 1 - u, 1 - u, v] + 2*G[0, -u, -u, 1 - u, v] + 
         7*G[1, 1, 1, 1 - u, v] + 6*G[1, 1, 1 - u, 1 - u, v] + 
         21*G[1, 1 - u, 1 - u, 1 - u, v]) + 24*G[0, 0, 0, 0, 1, u] + 
       16*G[0, 0, 0, 1, 1, u] + 9*G[0, 0, 0, -u, 1 - u, v] + 
       16*G[0, 0, 1, 1, 1, u] - 9*G[0, 0, 1, 1 - u, 1 - u, v] + 
       G[0, 0, -u, 1 - u, 1 - u, v] - G[0, 0, -u, -u, 1 - u, v] + 
       24*G[0, 1, 1, 1, 1, u] - 3*G[0, 1, 1, 1 - u, 1 - u, v] - 
       3*G[0, 1, 1 - u, 1 - u, 1 - u, v] + 6*G[0, -u, 1 - u, 1 - u, 1 - u, 
         v] + 2*G[0, -u, -u, 1 - u, 1 - u, v] - 
       2*G[0, -u, -u, -u, 1 - u, v] - 5*G[1, 1, 1, 1 - u, 1 - u, v] - 
       5*G[1, 1, 1 - u, 1 - u, 1 - u, v] - 30*G[1, 1 - u, 1 - u, 1 - u, 
         1 - u, v] + G[1, u]*((-19*Pi^4)/180 + (3*G[1, v]*G[1 - u, v]^3)/2 - 
         (Pi^2*G[0, 1 - u, v])/3 + G[0, 1, u]*((-2*Pi^2)/3 - 
           2*G[0, 1 - u, v] + 2*G[0, -u, v]) + G[1 - u, v]^2*
          (-1/2*Pi^2 - G[1, v]^2/4 - 2*G[0, 1, u] + G[0, 1, v]/2 - 
           G[0, -u, v] - (9*G[1, 1 - u, v])/2) + (Pi^2*G[1, 1 - u, v])/3 + 
         G[1, v]^2*G[1, 1 - u, v] + 4*G[0, 1, v]*G[1, 1 - u, v] + 
         G[1, v]*(-2*G[1, 1, 1 - u, v] - G[1, 1 - u, 1 - u, v]) - 
         16*G[0, 0, 0, 1, u] + 9*G[0, 0, 0, -u, v] - 10*G[0, 0, 1, 1, u] - 
         4*G[0, 0, 1, 1 - u, v] - G[0, 0, -u, 1 - u, v] - 
         G[0, 0, -u, -u, v] - 18*G[0, 1, 1, 1, u] - 4*G[0, 1, 1, 1 - u, v] + 
         G[0, 1, 1 - u, 1 - u, v] + 4*G[0, -u, 1 - u, 1 - u, v] + 
         4*G[0, -u, -u, 1 - u, v] - 2*G[0, -u, -u, -u, v] + 
         2*G[1, 1, 1, 1 - u, v] + G[1, 1, 1 - u, 1 - u, v] - 
         9*G[1, 1 - u, 1 - u, 1 - u, v] + G[1 - u, v]*(-1/3*G[1, v]^3 + 
           G[1, v]*(-1/3*Pi^2 - 4*G[0, 1, v] + G[1, 1 - u, v]) + 
           4*G[0, 0, 1, u] + 4*G[0, 0, 1, v] - 2*G[0, 0, -u, v] + 
           12*G[0, 1, 1, u] + 4*G[0, 1, 1, v] - G[0, 1, 1 - u, v] - 
           4*G[0, -u, 1 - u, v] + 2*G[0, -u, -u, v] - G[1, 1, 1 - u, v] + 
           9*G[1, 1 - u, 1 - u, v] - 9*Zeta[3])) + 
       G[1, u]^2*(G[1 - u, v]*((-2*Pi^2)/3 - 3*G[0, 1, u] - 3*G[0, -u, v]) + 
         2*G[0, 0, 1, u] - (3*G[0, 0, -u, v])/2 + 6*G[0, 1, 1, u] + 
         3*G[0, -u, -u, v] - (9*Zeta[3])/2) + G[0, 1 - u, v]*
        (-2*G[0, 0, 1, u] + 2*G[0, 1, 1, u] - 4*Zeta[3]) + 
       G[1 - u, v]^2*((-3*G[1, v]^3)/4 + G[1, v]*(-1/2*Pi^2 - 
           (5*G[0, 1, v])/2 + (7*G[1, 1 - u, v])/2) + 3*G[0, 0, 1, u] - 
         G[0, 0, 1, v]/2 + 5*G[0, 1, 1, u] + (5*G[0, 1, 1, v])/2 - 
         (5*G[0, 1, 1 - u, v])/2 - G[0, -u, 1 - u, v] - (7*G[1, 1, 1 - u, v])/
          2 - 6*G[1, 1 - u, 1 - u, v] - (5*Zeta[3])/2) - (5*Pi^2*Zeta[3])/6 - 
       8*Zeta[5]) + G[0, u]*(-1/12*G[1, u]^5 - (5*G[1, u]^4*G[1 - u, v])/12 + 
       G[1 - u, v]^3*((-5*Pi^2)/36 + G[0, 1, u] - G[0, 1 - u, v]/2) + 
       G[1, u]^3*((-13*Pi^2)/36 - G[1 - u, v]^2/3 - G[0, 1, u]/2 - 
         G[0, 1 - u, v] + G[0, -u, v]) + G[0, v]^3*(-1/18*Pi^2 - 
         G[1, u]^2/6 - (G[1, u]*G[1 - u, v])/3 + G[1, v]*G[1 - u, v] - 
         G[1 - u, v]^2/6 + G[0, 1, u] - G[1, 1 - u, v]) + 
       G[1, v]*((Pi^2*G[1, 1 - u, v])/3 + 2*G[0, 1, v]*G[1, 1 - u, v]) - 
       (Pi^2*G[0, 0, 1, u])/6 + (Pi^2*G[0, 0, 1 - u, v])/3 + 
       G[0, -u, v]*(2*G[0, 0, 1, u] - 2*G[0, 1, 1, u]) + 
       (Pi^2*G[0, 1, 1, u])/6 + (Pi^2*G[0, 1 - u, 1 - u, v])/3 - 
       (Pi^2*G[1, 1, 1 - u, v])/3 + G[0, 1, v]*(-2*G[1, 1, 1 - u, v] - 
         G[1, 1 - u, 1 - u, v]) - (Pi^2*G[1, 1 - u, 1 - u, v])/6 + 
       6*G[0, 0, 0, 0, 1, u] + 30*G[0, 0, 0, 0, 1 - u, v] + 
       3*G[0, 0, 0, 1, 1, u] - 6*G[0, 0, 0, 1, 1 - u, v] + 
       25*G[0, 0, 0, 1 - u, 1 - u, v] - 9*G[0, 0, 0, -u, 1 - u, v] - 
       3*G[0, 0, 1, 1, 1, u] - 2*G[0, 0, 1, 1, 1 - u, v] - 
       G[0, 0, 1, 1 - u, 1 - u, v] + 25*G[0, 0, 1 - u, 1 - u, 1 - u, v] - 
       G[0, 0, -u, 1 - u, 1 - u, v] + G[0, 0, -u, -u, 1 - u, v] - 
       6*G[0, 1, 1, 1, 1, u] + 2*G[0, 1, 1, 1, 1 - u, v] + 
       G[0, 1, 1, 1 - u, 1 - u, v] - 9*G[0, 1, 1 - u, 1 - u, 1 - u, v] + 
       30*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
       6*G[0, -u, 1 - u, 1 - u, 1 - u, v] - 2*G[0, -u, -u, 1 - u, 1 - u, v] + 
       2*G[0, -u, -u, -u, 1 - u, v] + G[1, u]*((-19*Pi^4)/180 + 
         G[1 - u, v]^4/4 - (Pi^2*G[0, 1 - u, v])/3 + 
         G[0, 1, u]*(-1/6*Pi^2 - 4*G[0, 1 - u, v] - 2*G[0, -u, v]) + 
         G[1 - u, v]^2*((-11*Pi^2)/12 + G[0, 1, u]/2 - (3*G[0, 1, v])/2 + 
           G[0, 1 - u, v] + G[0, -u, v]) + 14*G[0, 0, 0, 1 - u, v] - 
         9*G[0, 0, 0, -u, v] + 3*G[0, 0, 1, 1, u] + 
         10*G[0, 0, 1 - u, 1 - u, v] - 5*G[0, 0, -u, 1 - u, v] + 
         G[0, 0, -u, -u, v] + 3*G[0, 1, 1, 1, u] - 
         3*G[0, 1, 1 - u, 1 - u, v] + 4*G[0, 1 - u, 1 - u, 1 - u, v] - 
         4*G[0, -u, 1 - u, 1 - u, v] - 4*G[0, -u, -u, 1 - u, v] + 
         2*G[0, -u, -u, -u, v] + G[1 - u, v]*(-3*G[0, 0, 1, u] - 
           11*G[0, 0, 1 - u, v] - 4*G[0, 0, -u, v] + 3*G[0, 1, 1 - u, v] - 
           3*G[0, 1 - u, 1 - u, v] + 4*G[0, -u, 1 - u, v] - 
           2*G[0, -u, -u, v] - 5*Zeta[3])) + G[1 - u, v]*
        ((-19*Pi^4)/180 + G[1, v]^2*(-1/6*Pi^2 - G[0, 1, v]) - 
         (2*Pi^2*G[0, 1 - u, v])/3 + G[0, 1, u]*(-1/6*Pi^2 - G[0, 1 - u, v] - 
           2*G[0, -u, v]) + (Pi^2*G[1, 1 - u, v])/6 + 
         G[0, 1, v]*G[1, 1 - u, v] + 6*G[0, 0, 0, 1, v] - 
         16*G[0, 0, 0, 1 - u, v] + 3*G[0, 0, 1, 1, u] + 2*G[0, 0, 1, 1, v] + 
         G[0, 0, 1, 1 - u, v] - 15*G[0, 0, 1 - u, 1 - u, v] - 
         4*G[0, 0, -u, 1 - u, v] + 3*G[0, 1, 1, 1, u] - 2*G[0, 1, 1, 1, v] - 
         G[0, 1, 1, 1 - u, v] + 6*G[0, 1, 1 - u, 1 - u, v] - 
         21*G[0, 1 - u, 1 - u, 1 - u, v] + 2*G[0, -u, 1 - u, 1 - u, v] - 
         2*G[0, -u, -u, 1 - u, v] + G[1, v]*(-2*G[0, 0, 1, v] + 
           2*G[0, 1, 1, v] - 4*Zeta[3])) + G[0, 1, u]*(-3*G[0, 0, 1 - u, v] + 
         G[0, 0, -u, v] - 3*G[0, 1 - u, 1 - u, v] + 2*G[0, -u, -u, v] - 
         4*Zeta[3]) + G[1 - u, v]^2*(G[1, v]*(-1/12*Pi^2 - G[0, 1, v]/2) - 
         (3*G[0, 0, 1, u])/2 - G[0, 0, 1, v]/2 + (5*G[0, 0, 1 - u, v])/2 + 
         G[0, 1, 1, v]/2 - (3*G[0, 1, 1 - u, v])/2 + 
         6*G[0, 1 - u, 1 - u, v] + G[0, -u, 1 - u, v] - (5*Zeta[3])/2) + 
       G[1, u]^2*((7*G[1 - u, v]^3)/12 + G[1 - u, v]*((-13*Pi^2)/12 - 
           (3*G[0, 1, u])/2 - (9*G[0, 1 - u, v])/2 + 3*G[0, -u, v]) - 
         (3*G[0, 0, 1, u])/2 + (3*G[0, 0, 1 - u, v])/2 - 
         (9*G[0, 0, -u, v])/2 + (7*G[0, 1 - u, 1 - u, v])/2 - 
         3*G[0, -u, -u, v] - (5*Zeta[3])/2) + 
       G[0, v]^2*(G[1, u]^3/4 + (3*G[1, u]^2*G[1 - u, v])/4 - 
         (9*G[1, v]*G[1 - u, v]^2)/4 + G[1 - u, v]^3/4 + 
         G[1, u]*(-1/2*Pi^2 + (3*G[1 - u, v]^2)/4 - (9*G[0, 1, u])/2) + 
         3*G[1, v]*G[1, 1 - u, v] + G[1 - u, v]*(-1/2*Pi^2 - 
           (3*G[1, v]^2)/2 - (9*G[0, 1, u])/2 + (9*G[1, 1 - u, v])/2) + 
         (3*G[0, 0, 1, u])/2 + (9*G[0, 1, 1, u])/2 - 3*G[1, 1, 1 - u, v] - 
         (9*G[1, 1 - u, 1 - u, v])/2 - Zeta[3]/2) - (5*Pi^2*Zeta[3])/6 + 
       G[1, 1 - u, v]*(2*G[0, 0, 1, v] - 2*G[0, 1, 1, v] + 4*Zeta[3]) + 
       G[0, v]*((16*Pi^4)/45 - G[1 - u, v]^4/4 + (Pi^2*G[0, 1 - u, v])/3 + 
         G[1, u]^2*((5*Pi^2)/6 - G[1 - u, v]^2/2 + 3*G[0, 1, u] + 
           G[0, 1 - u, v]) + G[0, 1, u]*(Pi^2/3 + 4*G[0, 1 - u, v]) - 
         (Pi^2*G[1, 1 - u, v])/3 - G[1, v]^2*G[1, 1 - u, v] - 
         4*G[0, 1, v]*G[1, 1 - u, v] + G[1 - u, v]^2*((2*Pi^2)/3 + 
           G[1, v]^2/4 + G[0, 1, u] + (5*G[0, 1, v])/2 - (3*G[0, 1 - u, v])/
            2 + (3*G[1, 1 - u, v])/2) + G[1, v]*(2*G[1, 1, 1 - u, v] + 
           G[1, 1 - u, 1 - u, v]) - 6*G[0, 0, 0, 1, u] - 
         9*G[0, 0, 0, 1 - u, v] - 6*G[0, 0, 1, 1, u] + 
         4*G[0, 0, 1, 1 - u, v] - 10*G[0, 0, 1 - u, 1 - u, v] + 
         3*G[0, 0, -u, 1 - u, v] + 4*G[0, 1, 1, 1 - u, v] + 
         5*G[0, 1, 1 - u, 1 - u, v] - 9*G[0, 1 - u, 1 - u, 1 - u, v] - 
         2*G[1, 1, 1, 1 - u, v] - G[1, 1, 1 - u, 1 - u, v] + 
         9*G[1, 1 - u, 1 - u, 1 - u, v] + G[1 - u, v]*(G[1, v]^3/3 + 
           G[1, v]*(Pi^2/3 + 4*G[0, 1, v] - G[1, 1 - u, v]) + 
           3*G[0, 0, 1, u] - 4*G[0, 0, 1, v] + 7*G[0, 0, 1 - u, v] - 
           3*G[0, 1, 1, u] - 4*G[0, 1, 1, v] - 5*G[0, 1, 1 - u, v] + 
           6*G[0, 1 - u, 1 - u, v] + G[1, 1, 1 - u, v] - 
           6*G[1, 1 - u, 1 - u, v] + 2*Zeta[3]) + 
         G[1, u]*((3*G[1, v]*G[1 - u, v]^2)/2 - G[1 - u, v]^3 + 
           G[1 - u, v]*((5*Pi^2)/3 + 6*G[0, 1, u] + 4*G[0, 1 - u, v] - 
             3*G[1, 1 - u, v]) + 3*G[0, 0, 1, u] - 2*G[0, 0, 1 - u, v] + 
           3*G[0, 0, -u, v] - 3*G[0, 1, 1, u] - 4*G[0, 1 - u, 1 - u, v] + 
           3*G[1, 1 - u, 1 - u, v] + 2*Zeta[3])) - 8*Zeta[5]) + 
     G[1 - u, v]*(G[1, v]*((-7*Pi^2*G[1, 1 - u, v])/6 - 
         7*G[0, 1, v]*G[1, 1 - u, v]) + (Pi^2*G[0, 0, 1, u])/6 + 
       (Pi^2*G[0, 0, 1 - u, v])/6 - (Pi^2*G[0, 1, 1, u])/2 + 
       (Pi^2*G[0, 1, 1 - u, v])/2 - Pi^2*G[0, 1 - u, 1 - u, v] + 
       (7*Pi^2*G[1, 1, 1 - u, v])/6 + Pi^2*G[1, 1 - u, 1 - u, v] + 
       G[0, 1, v]*(7*G[1, 1, 1 - u, v] + 6*G[1, 1 - u, 1 - u, v]) + 
       10*G[0, 0, 0, 0, 1, u] - 3*G[0, 0, 0, 1, 1, u] - 
       11*G[0, 0, 0, 1, 1 - u, v] + 5*G[0, 0, 0, -u, 1 - u, v] - 
       13*G[0, 0, 1, 1, 1, u] - 6*G[0, 0, 1, 1, 1 - u, v] - 
       7*G[0, 0, 1, 1 - u, 1 - u, v] + 8*G[0, 0, -u, 1 - u, 1 - u, v] + 
       5*G[0, 0, -u, -u, 1 - u, v] - 34*G[0, 1, 1, 1, 1, u] - 
       7*G[0, 1, 1, 1, 1 - u, v] - 6*G[0, 1, 1, 1 - u, 1 - u, v] - 
       21*G[0, 1, 1 - u, 1 - u, 1 - u, v] + G[1, 1 - u, v]*
        (6*G[0, 0, 1, v] + 7*G[0, 1, 1, v] - Zeta[3]) + (5*Pi^2*Zeta[3])/3 + 
       G[0, 1 - u, v]*(-6*G[0, 0, 1, u] - 7*G[0, 1, 1, u] + Zeta[3]) + 
       G[0, 1, u]*(G[0, 0, 1 - u, v] + 5*G[0, 0, -u, v] - 
         6*G[0, 1 - u, 1 - u, v] + Zeta[3]) + 16*Zeta[5]) + 
     G[1, u]*(G[1 - u, v]^3*(Pi^2/18 + G[0, 1, u]/3 - (3*G[0, 1, v])/2) + 
       G[1, v]*(-1/3*(Pi^2*G[1, 1 - u, v]) - 2*G[0, 1, v]*G[1, 1 - u, v]) + 
       (Pi^2*G[0, 0, 1, u])/6 - (2*Pi^2*G[0, 0, 1 - u, v])/3 + 
       (Pi^2*G[0, 0, -u, v])/2 - (Pi^2*G[0, 1, 1, u])/2 - 
       Pi^2*G[0, 1 - u, 1 - u, v] + (Pi^2*G[1, 1, 1 - u, v])/3 + 
       (Pi^2*G[1, 1 - u, 1 - u, v])/6 + G[0, 1, v]*(2*G[1, 1, 1 - u, v] + 
         G[1, 1 - u, 1 - u, v]) + 10*G[0, 0, 0, 0, 1, u] - 
       30*G[0, 0, 0, 0, -u, v] - 3*G[0, 0, 0, 1, 1, u] + 
       6*G[0, 0, 0, 1, 1 - u, v] - 3*G[0, 0, 0, -u, 1 - u, v] - 
       5*G[0, 0, 0, -u, -u, v] - 13*G[0, 0, 1, 1, 1, u] + 
       2*G[0, 0, 1, 1, 1 - u, v] + G[0, 0, 1, 1 - u, 1 - u, v] - 
       9*G[0, 0, -u, 1 - u, 1 - u, v] - 3*G[0, 0, -u, -u, 1 - u, v] - 
       5*G[0, 0, -u, -u, -u, v] - 34*G[0, 1, 1, 1, 1, u] - 
       2*G[0, 1, 1, 1, 1 - u, v] - G[0, 1, 1, 1 - u, 1 - u, v] + 
       9*G[0, 1, 1 - u, 1 - u, 1 - u, v] + G[1, 1 - u, v]*
        (-2*G[0, 0, 1, v] + 2*G[0, 1, 1, v] - 4*Zeta[3]) + 
       (5*Pi^2*Zeta[3])/3 + G[0, 1, u]*(-4*G[0, 0, 1 - u, v] + 
         5*G[0, 0, -u, v] - 6*G[0, 1 - u, 1 - u, v] + Zeta[3]) + 
       G[1 - u, v]^2*(G[1, v]*(Pi^2/12 + G[0, 1, v]/2) - 
         (9*G[0, 0, 1, u])/2 + G[0, 0, 1, v]/2 + G[0, 0, -u, v]/2 - 
         10*G[0, 1, 1, u] - G[0, 1, 1, v]/2 + (9*G[0, 1, 1 - u, v])/2 + 
         (5*Zeta[3])/2) + G[0, 1 - u, v]*(2*G[0, 0, 1, u] - 2*G[0, 1, 1, u] + 
         4*Zeta[3]) + G[1 - u, v]*((19*Pi^4)/90 + 
         G[1, v]^2*(Pi^2/6 + G[0, 1, v]) + (4*Pi^2*G[0, 1 - u, v])/3 + 
         G[0, 1, u]*((2*Pi^2)/3 + 8*G[0, 1 - u, v]) - (Pi^2*G[1, 1 - u, v])/
          6 - G[0, 1, v]*G[1, 1 - u, v] + 6*G[0, 0, 0, 1, u] - 
         6*G[0, 0, 0, 1, v] + 5*G[0, 0, 0, -u, v] + 10*G[0, 0, 1, 1, u] - 
         2*G[0, 0, 1, 1, v] - G[0, 0, 1, 1 - u, v] + 
         9*G[0, 0, -u, 1 - u, v] + 5*G[0, 0, -u, -u, v] + 
         28*G[0, 1, 1, 1, u] + 2*G[0, 1, 1, 1, v] + G[0, 1, 1, 1 - u, v] - 
         9*G[0, 1, 1 - u, 1 - u, v] + G[1, v]*(2*G[0, 0, 1, v] - 
           2*G[0, 1, 1, v] + 4*Zeta[3])) + 16*Zeta[5])
 
EE[1] = -1/2*Pi^2 - G[0, u]^2 - G[0, v]^2 - G[1, u]^2 - 
     2*G[1, u]*G[1 - u, v] - G[1 - u, v]^2 + 
     G[0, v]*(G[1, u] + G[1 - u, v]) + G[0, u]*(G[0, v] + G[1, u] + 
       G[1 - u, v])
 
EE[2] = (77*Pi^4)/360 + G[0, u]^4/2 + G[0, v]^4/2 + G[1, u]^4/2 + 
     G[0, v]^3*(-G[1, u] - G[1 - u, v]) + 
     G[0, u]^3*(-G[0, v] - G[1, u] - G[1 - u, v]) + 2*G[1, u]^3*G[1 - u, v] + 
     G[1 - u, v]^4/2 + G[0, v]^2*((11*Pi^2)/12 + (5*G[1, u]^2)/4 + 
       (5*G[1, u]*G[1 - u, v])/2 + (5*G[1 - u, v]^2)/4) + 
     G[0, u]^2*((11*Pi^2)/12 + (5*G[0, v]^2)/4 + (5*G[1, u]^2)/4 + 
       G[0, v]*(G[1, u]/2 + G[1 - u, v]/2) + (5*G[1, u]*G[1 - u, v])/2 + 
       (5*G[1 - u, v]^2)/4) + G[1, u]^2*((2*Pi^2)/3 + 3*G[1 - u, v]^2 - 
       (3*G[0, 1, u])/2) + G[1 - u, v]^2*((2*Pi^2)/3 - (3*G[0, 1, u])/2 - 
       (3*G[0, 1, v])/2) + 3*G[0, 0, 0, 1, u] + 3*G[0, 0, -u, 1 - u, v] - 
     3*G[0, 1, 1, 1, u] - 3*G[0, 1, 1 - u, 1 - u, v] + 
     G[1, u]*(2*G[1 - u, v]^3 + G[1 - u, v]*((4*Pi^2)/3 - 3*G[0, 1, u]) + 
       3*G[0, 0, -u, v] + 3*G[0, 1, 1, u] - 2*Zeta[3]) + 
     G[1 - u, v]*(3*G[0, 1, 1, u] + 3*G[0, 1, 1 - u, v] - 2*Zeta[3]) + 
     G[0, u]*(-G[0, v]^3 - G[1, u]^3/2 + G[0, v]^2*(G[1, u]/2 + 
         G[1 - u, v]/2) - (3*G[1, u]^2*G[1 - u, v])/2 - G[1 - u, v]^3 + 
       G[1, u]*((-2*Pi^2)/3 - (3*G[1 - u, v]^2)/2) + 
       G[0, v]*((-7*Pi^2)/6 - G[1, u]^2 - 2*G[1, u]*G[1 - u, v] - 
         G[1 - u, v]^2) + G[1 - u, v]*((-2*Pi^2)/3 + 3*G[0, 1 - u, v]) - 
       3*G[0, 0, 1 - u, v] - 3*G[0, 1 - u, 1 - u, v] + Zeta[3]) + 
     G[0, v]*(-G[1, u]^3 - 3*G[1, u]^2*G[1 - u, v] + 
       (3*G[1, v]*G[1 - u, v]^2)/2 - G[1 - u, v]^3 + 
       G[1, u]*((-2*Pi^2)/3 - 3*G[1 - u, v]^2 + 3*G[0, 1, u]) + 
       G[1 - u, v]*((-2*Pi^2)/3 + 3*G[0, 1, u] - 3*G[1, 1 - u, v]) - 
       3*G[0, 0, 1, u] - 3*G[0, 1, 1, u] + 3*G[1, 1 - u, 1 - u, v] + Zeta[3])
 
EE[3] = (-107*Pi^6)/756 - G[0, u]^6/6 - G[0, v]^6/6 - G[1, u]^6/6 + 
     G[0, v]^5*(G[1, u]/2 + G[1 - u, v]/2) + 
     G[0, u]^5*(G[0, v]/2 + G[1, u]/2 + G[1 - u, v]/2) - 
     G[1, u]^5*G[1 - u, v] - G[1 - u, v]^6/6 + 
     G[0, v]^4*((-2*Pi^2)/3 - (3*G[1, u]^2)/4 - (3*G[1, u]*G[1 - u, v])/2 - 
       (3*G[1 - u, v]^2)/4) + G[0, u]^4*((-2*Pi^2)/3 - (3*G[0, v]^2)/4 - 
       (3*G[1, u]^2)/4 + G[0, v]*(-G[1, u] - G[1 - u, v]) - 
       (3*G[1, u]*G[1 - u, v])/2 - (3*G[1 - u, v]^2)/4) + 
     G[1, u]^4*((-11*Pi^2)/36 - (5*G[1 - u, v]^2)/2 + (13*G[0, 1, u])/6) + 
     G[1 - u, v]^4*((-11*Pi^2)/24 + (5*G[0, 1, u])/4 + (5*G[0, 1, v])/4) - 
     8*G[0, 0, -u, v]*G[0, 1, 1, u] - 8*G[0, 0, 1, v]*G[1, 1 - u, 1 - u, v] - 
     5*G[0, 1, 1, v]*G[1, 1 - u, 1 - u, v] + 
     G[1, v]*((5*Pi^2*G[1, 1 - u, 1 - u, v])/6 + 5*G[0, 1, v]*
        G[1, 1 - u, 1 - u, v]) - (11*Pi^2*G[0, 0, 0, 1, u])/6 - 
     (5*Pi^2*G[0, 0, 0, 1 - u, v])/6 - Pi^2*G[0, 0, -u, 1 - u, v] + 
     (11*Pi^2*G[0, 1, 1, 1, u])/6 + Pi^2*G[0, 1, 1 - u, 1 - u, v] + 
     (5*Pi^2*G[0, 1 - u, 1 - u, 1 - u, v])/6 + 
     G[0, 1, u]*(-5*G[0, 0, 0, 1 - u, v] - 5*G[0, 0, 0, -u, v] - 
       5*G[0, 0, -u, -u, v] + 5*G[0, 1 - u, 1 - u, 1 - u, v]) - 
     (5*Pi^2*G[1, 1, 1 - u, 1 - u, v])/6 + 
     G[0, 1, v]*(-5*G[1, 1, 1 - u, 1 - u, v] - 
       5*G[1, 1 - u, 1 - u, 1 - u, v]) - 
     (5*Pi^2*G[1, 1 - u, 1 - u, 1 - u, v])/6 - 40*G[0, 0, 0, 0, 0, 1, u] - 
     16*G[0, 0, 0, 0, 1, 1, u] - 30*G[0, 0, 0, 0, -u, 1 - u, v] + 
     17*G[0, 0, 0, 1, 1 - u, 1 - u, v] - 8*G[0, 0, 0, -u, 1 - u, 1 - u, v] - 
     5*G[0, 0, 0, -u, -u, 1 - u, v] + 16*G[0, 0, 1, 1, 1, 1, u] + 
     8*G[0, 0, 1, 1, 1 - u, 1 - u, v] + 8*G[0, 0, 1, 1 - u, 1 - u, 1 - u, 
       v] - 17*G[0, 0, -u, 1 - u, 1 - u, 1 - u, v] - 
     8*G[0, 0, -u, -u, 1 - u, 1 - u, v] - 5*G[0, 0, -u, -u, -u, 1 - u, v] + 
     40*G[0, 1, 1, 1, 1, 1, u] + 5*G[0, 1, 1, 1, 1 - u, 1 - u, v] + 
     5*G[0, 1, 1, 1 - u, 1 - u, 1 - u, v] + 
     30*G[0, 1, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
     G[0, u]^3*((37*G[0, v]^3)/36 + (11*G[1, u]^3)/36 + 
       G[0, v]^2*(-1/12*G[1, u] - G[1 - u, v]/12) + 
       (11*G[1, u]^2*G[1 - u, v])/12 + (37*G[1 - u, v]^3)/36 + 
       G[1 - u, v]*((41*Pi^2)/36 - (7*G[0, 1 - u, v])/3) + 
       G[1, u]*((41*Pi^2)/36 + (17*G[1 - u, v]^2)/12 - G[0, 1 - u, v]) + 
       G[0, v]*((55*Pi^2)/36 + (25*G[1, u]^2)/12 + (25*G[1, u]*G[1 - u, v])/
          6 + (19*G[1 - u, v]^2)/12 + G[0, 1 - u, v]) + 
       (4*G[0, 0, 1 - u, v])/3 + (4*G[0, 1 - u, 1 - u, v])/3 - 2*Zeta[3]) + 
     G[0, v]^3*((37*G[1, u]^3)/36 + (37*G[1, u]^2*G[1 - u, v])/12 - 
       (5*G[1, v]*G[1 - u, v]^2)/3 + (37*G[1 - u, v]^3)/36 + 
       G[1, u]*((41*Pi^2)/36 - G[1, v]*G[1 - u, v] + (37*G[1 - u, v]^2)/12 - 
         (7*G[0, 1, u])/3 + G[1, 1 - u, v]) + G[1 - u, v]*
        ((41*Pi^2)/36 - (7*G[0, 1, u])/3 + (7*G[1, 1 - u, v])/3) + 
       (4*G[0, 0, 1, u])/3 + (4*G[0, 1, 1, u])/3 - (4*G[1, 1 - u, 1 - u, v])/
        3 - 2*Zeta[3]) + 3*G[0, 1 - u, 1 - u, v]*Zeta[3] - 
     3*G[1, 1 - u, 1 - u, v]*Zeta[3] + 17*Zeta[3]^2 + 
     G[1 - u, v]^3*(G[1, v]*((2*Pi^2)/9 + (4*G[0, 1, v])/3) - 
       (5*G[0, 0, 1, u])/6 - (5*G[0, 0, 1, v])/6 - (29*G[0, 1, 1, u])/6 - 
       (4*G[0, 1, 1, v])/3 - (7*G[0, 1, 1 - u, v])/2 + 2*Zeta[3]) + 
     G[0, 0, 1 - u, v]*(5*G[0, 1, 1, u] + 3*Zeta[3]) + 
     G[0, 1, 1, u]*(5*G[0, 1 - u, 1 - u, v] + 3*Zeta[3]) + 
     G[0, 0, 1, u]*(8*G[0, 0, 1 - u, v] - 5*G[0, 0, -u, v] + 
       8*G[0, 1 - u, 1 - u, v] + 3*Zeta[3]) + 
     G[1, u]^3*((-10*G[1 - u, v]^3)/3 + G[1 - u, v]*((-11*Pi^2)/9 + 
         (26*G[0, 1, u])/3) - (7*G[0, 0, 1, u])/6 - (4*G[0, 0, -u, v])/3 - 
       (20*G[0, 1, 1, u])/3 + (7*Zeta[3])/2) + 
     G[1 - u, v]^2*((-157*Pi^4)/360 + G[1, v]^2*((3*Pi^2)/8 + 
         (9*G[0, 1, v])/4) + (7*Pi^2*G[0, 1 - u, v])/12 + 
       G[0, 1, u]*((13*Pi^2)/12 + (7*G[0, 1 - u, v])/2) + 
       G[0, 1, v]*(Pi^2/2 - (7*G[1, 1 - u, v])/2) - (7*Pi^2*G[1, 1 - u, v])/
        12 + (5*G[0, 0, 0, 1, v])/2 + 5*G[0, 0, 1, 1, u] + 
       2*G[0, 0, 1, 1, v] + 3*G[0, 0, 1, 1 - u, v] - 
       (5*G[0, 0, -u, 1 - u, v])/2 + 17*G[0, 1, 1, 1, u] + 
       (9*G[0, 1, 1, 1, v])/2 + (7*G[0, 1, 1, 1 - u, v])/2 + 
       9*G[0, 1, 1 - u, 1 - u, v] + G[1, v]*(-2*G[0, 0, 1, v] - 
         (9*G[0, 1, 1, v])/2 + (5*Zeta[3])/2)) + 
     G[0, u]^2*((-19*Pi^4)/24 - (3*G[0, v]^4)/4 + G[1, u]^4/12 + 
       G[0, v]^3*(-1/12*G[1, u] - G[1 - u, v]/12) + (G[1, u]^3*G[1 - u, v])/
        3 - (3*G[1 - u, v]^4)/4 + G[0, v]^2*((-43*Pi^2)/24 + G[1, u]^2/4 + 
         (G[1, u]*G[1 - u, v])/2 + G[1 - u, v]^2/4) + 
       G[1 - u, v]^2*((-29*Pi^2)/24 + (3*G[0, 1, u])/2 + (3*G[0, 1, v])/2 + 
         2*G[0, 1 - u, v]) + G[1, u]^2*((-29*Pi^2)/24 - G[1 - u, v]^2 + 
         (3*G[0, 1, u])/2 + 3*G[0, 1 - u, v]) - 3*G[0, 0, 0, 1, u] - 
       G[0, 0, 0, 1 - u, v] - 3*G[0, 0, -u, 1 - u, v] + 3*G[0, 1, 1, 1, u] + 
       3*G[0, 1, 1 - u, 1 - u, v] + G[0, 1 - u, 1 - u, 1 - u, v] + 
       G[0, v]*((-7*G[1, u]^3)/4 - (21*G[1, u]^2*G[1 - u, v])/4 - 
         (3*G[1, v]*G[1 - u, v]^2)/2 - G[1 - u, v]^3 + 
         G[1, u]*(-Pi^2 - (15*G[1 - u, v]^2)/4 - 3*G[0, 1, u] - 
           3*G[0, 1 - u, v]) + G[1 - u, v]*(-Pi^2 - 3*G[0, 1, u] - 
           (3*G[0, 1 - u, v])/2 + 3*G[1, 1 - u, v]) + 3*G[0, 0, 1, u] - 
         (3*G[0, 0, 1 - u, v])/2 + 3*G[0, 1, 1, u] + 
         (3*G[0, 1 - u, 1 - u, v])/2 - 3*G[1, 1 - u, 1 - u, v] - Zeta[3]/2) + 
       G[1, u]*((-25*G[1 - u, v]^3)/12 + G[1 - u, v]*((-29*Pi^2)/12 + 
           3*G[0, 1, u] + (11*G[0, 1 - u, v])/2) + G[0, 0, 1 - u, v]/2 - 
         3*G[0, 0, -u, v] - 3*G[0, 1, 1, u] - (5*G[0, 1 - u, 1 - u, v])/2 + 
         (13*Zeta[3])/2) + G[1 - u, v]*((3*G[0, 0, 1 - u, v])/2 - 
         3*G[0, 1, 1, u] - 3*G[0, 1, 1 - u, v] - (5*G[0, 1 - u, 1 - u, v])/
          2 + (13*Zeta[3])/2)) + G[0, v]^2*((-19*Pi^4)/24 - (3*G[1, u]^4)/4 - 
       3*G[1, u]^3*G[1 - u, v] + (11*G[1, v]*G[1 - u, v]^3)/12 - 
       (3*G[1 - u, v]^4)/4 + G[1, u]^2*((-29*Pi^2)/24 - (9*G[1 - u, v]^2)/2 + 
         (7*G[0, 1, u])/2) + G[1 - u, v]^2*((-29*Pi^2)/24 + (7*G[1, v]^2)/4 + 
         (7*G[0, 1, u])/2 + (3*G[0, 1, v])/2 - 2*G[1, 1 - u, v]) + 
       G[1, v]*G[1, 1 - u, 1 - u, v] - 4*G[0, 0, 0, 1, u] - 
       3*G[0, 0, -u, 1 - u, v] + 4*G[0, 1, 1, 1, u] + 
       3*G[0, 1, 1 - u, 1 - u, v] - G[1, 1, 1 - u, 1 - u, v] - 
       G[1, 1 - u, 1 - u, 1 - u, v] + G[1, u]*((3*G[1, v]*G[1 - u, v]^2)/4 - 
         3*G[1 - u, v]^3 + G[1 - u, v]*((-29*Pi^2)/12 + (3*G[1, v]^2)/2 + 
           7*G[0, 1, u] - (3*G[1, 1 - u, v])/2) - 3*G[1, v]*G[1, 1 - u, v] + 
         (3*G[0, 0, 1, u])/2 - 3*G[0, 0, -u, v] - (11*G[0, 1, 1, u])/2 + 
         3*G[1, 1, 1 - u, v] + (3*G[1, 1 - u, 1 - u, v])/2 + 
         (13*Zeta[3])/2) + G[1 - u, v]*(-4*G[1, v]*G[1, 1 - u, v] + 
         (3*G[0, 0, 1, u])/2 - (11*G[0, 1, 1, u])/2 - 3*G[0, 1, 1 - u, v] + 
         4*G[1, 1, 1 - u, v] + (5*G[1, 1 - u, 1 - u, v])/2 + 
         (13*Zeta[3])/2)) + G[1, u]^2*((-157*Pi^4)/360 - 
       (5*G[1 - u, v]^4)/2 + G[1 - u, v]^2*(-2*Pi^2 + 12*G[0, 1, u] + 
         (3*G[0, 1, v])/2) + (Pi^2*G[0, 1 - u, v])/3 + 
       G[0, 1, u]*((13*Pi^2)/12 + 2*G[0, 1 - u, v]) + G[0, 0, 0, -u, v] + 
       5*G[0, 0, 1, 1, u] - 3*G[0, 0, -u, 1 - u, v] + G[0, 0, -u, -u, v] + 
       17*G[0, 1, 1, 1, u] + 3*G[0, 1, 1 - u, 1 - u, v] + 
       G[1 - u, v]*((-7*G[0, 0, 1, u])/2 - G[0, 0, -u, v] - 
         20*G[0, 1, 1, u] - 3*G[0, 1, 1 - u, v] + (21*Zeta[3])/2)) + 
     (Pi^6/120 - 6*((-181*Pi^6)/2835 + 16*Zeta[3]^2))/6 + 
     G[0, v]*(G[1, u]^5/2 + (5*G[1, u]^4*G[1 - u, v])/2 - 
       (5*G[1, v]*G[1 - u, v]^4)/4 + G[1 - u, v]^5/2 + 
       G[1, u]^3*((11*Pi^2)/18 + 5*G[1 - u, v]^2 - (11*G[0, 1, u])/2 - 
         G[0, -u, v]) + G[1 - u, v]^3*((25*Pi^2)/36 - (2*G[1, v]^2)/3 - 
         5*G[0, 1, u] - G[0, 1, v]/2 + (7*G[1, 1 - u, v])/2) + 
       (11*Pi^2*G[0, 0, 1, u])/6 - (Pi^2*G[0, 0, 1 - u, v])/6 + 
       (11*Pi^2*G[0, 1, 1, u])/6 + G[0, -u, v]*(-2*G[0, 0, 1, u] + 
         2*G[0, 1, 1, u]) + (Pi^2*G[0, 1 - u, 1 - u, v])/6 + 
       G[0, 1, u]*(-G[0, 0, 1 - u, v] - G[0, 0, -u, v] + 
         G[0, 1 - u, 1 - u, v] - 2*G[0, -u, -u, v]) - 
       (11*Pi^2*G[1, 1 - u, 1 - u, v])/6 - 
       (5*G[1, v]^2*G[1, 1 - u, 1 - u, v])/2 + 3*G[0, 1, v]*
        G[1, 1 - u, 1 - u, v] + G[1, v]*(5*G[1, 1, 1 - u, 1 - u, v] + 
         5*G[1, 1 - u, 1 - u, 1 - u, v]) + G[1 - u, v]*
        ((157*Pi^4)/360 - (Pi^2*G[0, 1 - u, v])/6 + 
         G[0, 1, u]*((-13*Pi^2)/6 - G[0, 1 - u, v] + 2*G[0, -u, v]) + 
         (13*Pi^2*G[1, 1 - u, v])/6 + (7*G[1, v]^2*G[1, 1 - u, v])/2 + 
         G[0, 1, v]*G[1, 1 - u, v] + G[1, v]*(-7*G[1, 1, 1 - u, v] - 
           6*G[1, 1 - u, 1 - u, v]) - 13*G[0, 0, 0, 1, u] - 
         10*G[0, 0, 1, 1, u] + 5*G[0, 0, 1, 1 - u, v] + G[0, 0, -u, 1 - u, 
          v] - 21*G[0, 1, 1, 1, u] - G[0, 1, 1, 1 - u, v] + 
         G[0, 1, 1 - u, 1 - u, v] - 2*G[0, -u, 1 - u, 1 - u, v] + 
         2*G[0, -u, -u, 1 - u, v] + 7*G[1, 1, 1, 1 - u, v] + 
         6*G[1, 1, 1 - u, 1 - u, v] + 21*G[1, 1 - u, 1 - u, 1 - u, v]) + 
       24*G[0, 0, 0, 0, 1, u] + 16*G[0, 0, 0, 1, 1, u] + 
       9*G[0, 0, 0, -u, 1 - u, v] + 16*G[0, 0, 1, 1, 1, u] - 
       9*G[0, 0, 1, 1 - u, 1 - u, v] + G[0, 0, -u, 1 - u, 1 - u, v] - 
       G[0, 0, -u, -u, 1 - u, v] + 24*G[0, 1, 1, 1, 1, u] - 
       3*G[0, 1, 1, 1 - u, 1 - u, v] - 3*G[0, 1, 1 - u, 1 - u, 1 - u, v] + 
       6*G[0, -u, 1 - u, 1 - u, 1 - u, v] + 2*G[0, -u, -u, 1 - u, 1 - u, v] - 
       2*G[0, -u, -u, -u, 1 - u, v] - 5*G[1, 1, 1, 1 - u, 1 - u, v] - 
       5*G[1, 1, 1 - u, 1 - u, 1 - u, v] - 30*G[1, 1 - u, 1 - u, 1 - u, 
         1 - u, v] + G[1, u]*((157*Pi^4)/360 - (3*G[1, v]*G[1 - u, v]^3)/2 + 
         (5*G[1 - u, v]^4)/2 - (Pi^2*G[0, 1 - u, v])/3 + 
         G[0, 1, u]*((-13*Pi^2)/6 - 2*G[0, 1 - u, v] + 2*G[0, -u, v]) + 
         (Pi^2*G[1, 1 - u, v])/3 + G[1, v]^2*G[1, 1 - u, v] + 
         4*G[0, 1, v]*G[1, 1 - u, v] + G[1 - u, v]^2*(2*Pi^2 - G[1, v]^2/4 - 
           (31*G[0, 1, u])/2 - G[0, 1, v] - G[0, -u, v] + (3*G[1, 1 - u, v])/
            2) + G[1, v]*(-2*G[1, 1, 1 - u, v] - G[1, 1 - u, 1 - u, v]) - 
         13*G[0, 0, 0, 1, u] + 9*G[0, 0, 0, -u, v] - 10*G[0, 0, 1, 1, u] - 
         4*G[0, 0, 1, 1 - u, v] + 2*G[0, 0, -u, 1 - u, v] - 
         G[0, 0, -u, -u, v] - 21*G[0, 1, 1, 1, u] - 4*G[0, 1, 1, 1 - u, v] - 
         2*G[0, 1, 1 - u, 1 - u, v] + 4*G[0, -u, 1 - u, 1 - u, v] + 
         4*G[0, -u, -u, 1 - u, v] - 2*G[0, -u, -u, -u, v] + 
         2*G[1, 1, 1, 1 - u, v] + G[1, 1, 1 - u, 1 - u, v] - 
         9*G[1, 1 - u, 1 - u, 1 - u, v] + G[1 - u, v]*(-1/3*G[1, v]^3 + 
           G[1, v]*(-1/3*Pi^2 - 4*G[0, 1, v] + G[1, 1 - u, v]) + 
           10*G[0, 0, 1, u] + 4*G[0, 0, 1, v] + G[0, 0, -u, v] + 
           24*G[0, 1, 1, u] + 4*G[0, 1, 1, v] + 2*G[0, 1, 1 - u, v] - 
           4*G[0, -u, 1 - u, v] + 2*G[0, -u, -u, v] - G[1, 1, 1 - u, v] + 
           3*G[1, 1 - u, 1 - u, v] - 15*Zeta[3])) + 
       G[1, u]^2*((-3*G[1, v]*G[1 - u, v]^2)/2 + 5*G[1 - u, v]^3 + 
         G[1 - u, v]*((11*Pi^2)/6 - (33*G[0, 1, u])/2 - 3*G[0, -u, v] + 
           3*G[1, 1 - u, v]) + 5*G[0, 0, 1, u] + (3*G[0, 0, -u, v])/2 + 
         12*G[0, 1, 1, u] + 3*G[0, -u, -u, v] - 3*G[1, 1 - u, 1 - u, v] - 
         (15*Zeta[3])/2) + G[1 - u, v]^2*((-3*G[1, v]^3)/4 + 
         G[1, v]*((-5*Pi^2)/4 - (5*G[0, 1, v])/2 + (7*G[1, 1 - u, v])/2) + 
         6*G[0, 0, 1, u] - G[0, 0, 1, v]/2 + 11*G[0, 1, 1, u] + 
         (5*G[0, 1, 1, v])/2 + G[0, 1, 1 - u, v]/2 - G[0, -u, 1 - u, v] - 
         (7*G[1, 1, 1 - u, v])/2 - 9*G[1, 1 - u, 1 - u, v] - 
         (11*Zeta[3])/2) + G[0, 1 - u, v]*(-2*G[0, 0, 1, u] + 
         2*G[0, 1, 1, u] - 4*Zeta[3]) - (4*Pi^2*Zeta[3])/3 - 8*Zeta[5]) + 
     G[0, u]*(G[0, v]^5/2 - G[1, u]^5/12 + G[0, v]^4*
        (-G[1, u] - G[1 - u, v]) - (5*G[1, u]^4*G[1 - u, v])/12 + 
       G[1 - u, v]^5/2 + G[1 - u, v]^3*((25*Pi^2)/36 - G[0, 1, u]/2 - 
         (3*G[0, 1, v])/2 - (7*G[0, 1 - u, v])/2) + 
       G[1, u]^3*((2*Pi^2)/9 - G[1 - u, v]^2/3 - 2*G[0, 1, u] - 
         G[0, 1 - u, v] + G[0, -u, v]) + G[0, v]^3*((55*Pi^2)/36 + 
         (19*G[1, u]^2)/12 + (19*G[1, u]*G[1 - u, v])/6 + 
         G[1, v]*G[1 - u, v] + (19*G[1 - u, v]^2)/12 + G[0, 1, u] - 
         G[1, 1 - u, v]) + G[1, v]*((Pi^2*G[1, 1 - u, v])/3 + 
         2*G[0, 1, v]*G[1, 1 - u, v]) - (Pi^2*G[0, 0, 1, u])/6 + 
       (11*Pi^2*G[0, 0, 1 - u, v])/6 + G[0, -u, v]*(2*G[0, 0, 1, u] - 
         2*G[0, 1, 1, u]) + (Pi^2*G[0, 1, 1, u])/6 + 
       (11*Pi^2*G[0, 1 - u, 1 - u, v])/6 - (Pi^2*G[1, 1, 1 - u, v])/3 + 
       G[0, 1, v]*(-2*G[1, 1, 1 - u, v] - G[1, 1 - u, 1 - u, v]) - 
       (Pi^2*G[1, 1 - u, 1 - u, v])/6 + 6*G[0, 0, 0, 0, 1, u] + 
       30*G[0, 0, 0, 0, 1 - u, v] + 3*G[0, 0, 0, 1, 1, u] - 
       6*G[0, 0, 0, 1, 1 - u, v] + 25*G[0, 0, 0, 1 - u, 1 - u, v] - 
       9*G[0, 0, 0, -u, 1 - u, v] - 3*G[0, 0, 1, 1, 1, u] - 
       2*G[0, 0, 1, 1, 1 - u, v] - G[0, 0, 1, 1 - u, 1 - u, v] + 
       25*G[0, 0, 1 - u, 1 - u, 1 - u, v] - G[0, 0, -u, 1 - u, 1 - u, v] + 
       G[0, 0, -u, -u, 1 - u, v] - 6*G[0, 1, 1, 1, 1, u] + 
       2*G[0, 1, 1, 1, 1 - u, v] + G[0, 1, 1, 1 - u, 1 - u, v] - 
       9*G[0, 1, 1 - u, 1 - u, 1 - u, v] + 30*G[0, 1 - u, 1 - u, 1 - u, 
         1 - u, v] - 6*G[0, -u, 1 - u, 1 - u, 1 - u, v] - 
       2*G[0, -u, -u, 1 - u, 1 - u, v] + 2*G[0, -u, -u, -u, 1 - u, v] + 
       G[1, u]*((157*Pi^4)/360 + (5*G[1 - u, v]^4)/4 - (Pi^2*G[0, 1 - u, v])/
          3 + G[0, 1, u]*(-1/6*Pi^2 - 4*G[0, 1 - u, v] - 2*G[0, -u, v]) + 
         G[1 - u, v]^2*((5*Pi^2)/6 - 4*G[0, 1, u] - 3*G[0, 1, v] - 
           5*G[0, 1 - u, v] + G[0, -u, v]) + 3*G[0, 0, 0, 1, u] + 
         14*G[0, 0, 0, 1 - u, v] - 9*G[0, 0, 0, -u, v] + 3*G[0, 0, 1, 1, u] + 
         10*G[0, 0, 1 - u, 1 - u, v] - 2*G[0, 0, -u, 1 - u, v] + 
         G[0, 0, -u, -u, v] - 6*G[0, 1, 1 - u, 1 - u, v] + 
         4*G[0, 1 - u, 1 - u, 1 - u, v] - 4*G[0, -u, 1 - u, 1 - u, v] - 
         4*G[0, -u, -u, 1 - u, v] + 2*G[0, -u, -u, -u, v] + 
         G[1 - u, v]*(-3*G[0, 0, 1, u] - 5*G[0, 0, 1 - u, v] - 
           G[0, 0, -u, v] + 6*G[0, 1, 1, u] + 6*G[0, 1, 1 - u, v] + 
           3*G[0, 1 - u, 1 - u, v] + 4*G[0, -u, 1 - u, v] - 
           2*G[0, -u, -u, v] - 11*Zeta[3])) + G[1 - u, v]*
        ((157*Pi^4)/360 + G[1, v]^2*(-1/6*Pi^2 - G[0, 1, v]) - 
         (13*Pi^2*G[0, 1 - u, v])/6 + G[0, 1, u]*(-1/6*Pi^2 - 
           G[0, 1 - u, v] - 2*G[0, -u, v]) + (Pi^2*G[1, 1 - u, v])/6 + 
         G[0, 1, v]*G[1, 1 - u, v] + 3*G[0, 0, 0, 1, u] + 
         6*G[0, 0, 0, 1, v] - 16*G[0, 0, 0, 1 - u, v] + 3*G[0, 0, 1, 1, u] + 
         2*G[0, 0, 1, 1, v] + G[0, 0, 1, 1 - u, v] - 
         15*G[0, 0, 1 - u, 1 - u, v] - G[0, 0, -u, 1 - u, v] - 
         2*G[0, 1, 1, 1, v] - G[0, 1, 1, 1 - u, v] + 
         3*G[0, 1, 1 - u, 1 - u, v] - 21*G[0, 1 - u, 1 - u, 1 - u, v] + 
         2*G[0, -u, 1 - u, 1 - u, v] - 2*G[0, -u, -u, 1 - u, v] + 
         G[1, v]*(-2*G[0, 0, 1, v] + 2*G[0, 1, 1, v] - 4*Zeta[3])) + 
       G[1 - u, v]^2*(G[1, v]*(-1/12*Pi^2 - G[0, 1, v]/2) - 
         (3*G[0, 0, 1, u])/2 - G[0, 0, 1, v]/2 + (11*G[0, 0, 1 - u, v])/2 + 
         3*G[0, 1, 1, u] + G[0, 1, 1, v]/2 + (3*G[0, 1, 1 - u, v])/2 + 
         9*G[0, 1 - u, 1 - u, v] + G[0, -u, 1 - u, v] - (11*Zeta[3])/2) + 
       G[1, u]^2*((13*G[1 - u, v]^3)/12 + G[1 - u, v]*((2*Pi^2)/3 - 
           6*G[0, 1, u] - (15*G[0, 1 - u, v])/2 + 3*G[0, -u, v]) - 
         (3*G[0, 0, 1, u])/2 + (9*G[0, 0, 1 - u, v])/2 - 
         (3*G[0, 0, -u, v])/2 + 3*G[0, 1, 1, u] + (13*G[0, 1 - u, 1 - u, v])/
          2 - 3*G[0, -u, -u, v] - (11*Zeta[3])/2) + 
       G[0, 1, u]*(-3*G[0, 0, 1 - u, v] + G[0, 0, -u, v] - 
         3*G[0, 1 - u, 1 - u, v] + 2*G[0, -u, -u, v] - 4*Zeta[3]) + 
       G[0, v]^2*((-3*G[1, u]^3)/2 - (9*G[1, u]^2*G[1 - u, v])/2 - 
         (3*G[1, v]*G[1 - u, v]^2)/4 - G[1 - u, v]^3 + 
         G[1, u]*(-Pi^2 - (9*G[1 - u, v]^2)/2 - (3*G[0, 1, u])/2) + 
         3*G[1, v]*G[1, 1 - u, v] + G[1 - u, v]*(-Pi^2 - (3*G[1, v]^2)/2 - 
           (3*G[0, 1, u])/2 - 3*G[0, 1 - u, v] + (3*G[1, 1 - u, v])/2) - 
         (3*G[0, 0, 1, u])/2 + 3*G[0, 0, 1 - u, v] + (3*G[0, 1, 1, u])/2 + 
         3*G[0, 1 - u, 1 - u, v] - 3*G[1, 1, 1 - u, v] - 
         (3*G[1, 1 - u, 1 - u, v])/2 - Zeta[3]/2) - (4*Pi^2*Zeta[3])/3 + 
       G[1, 1 - u, v]*(2*G[0, 0, 1, v] - 2*G[0, 1, 1, v] + 4*Zeta[3]) + 
       G[0, v]*((413*Pi^4)/360 + G[1, u]^4 + 4*G[1, u]^3*G[1 - u, v] + 
         (3*G[1, v]*G[1 - u, v]^3)/2 + G[1 - u, v]^4/4 + 
         (Pi^2*G[0, 1 - u, v])/3 + G[1, u]^2*((11*Pi^2)/6 + 
           (11*G[1 - u, v]^2)/2 + (9*G[0, 1, u])/2 + G[0, 1 - u, v]) + 
         G[0, 1, u]*(Pi^2/3 + 4*G[0, 1 - u, v]) + G[1 - u, v]^2*
          ((5*Pi^2)/3 + G[1, v]^2/4 + (5*G[0, 1, u])/2 + G[0, 1, v] + 
           (3*G[0, 1 - u, v])/2 - (3*G[1, 1 - u, v])/2) - 
         (Pi^2*G[1, 1 - u, v])/3 - G[1, v]^2*G[1, 1 - u, v] - 
         4*G[0, 1, v]*G[1, 1 - u, v] + G[1, v]*(2*G[1, 1, 1 - u, v] + 
           G[1, 1 - u, 1 - u, v]) - 3*G[0, 0, 0, 1, u] - 
         9*G[0, 0, 0, 1 - u, v] - 6*G[0, 0, 1, 1, u] + 
         4*G[0, 0, 1, 1 - u, v] - 10*G[0, 0, 1 - u, 1 - u, v] + 
         6*G[0, 0, -u, 1 - u, v] - 3*G[0, 1, 1, 1, u] + 
         4*G[0, 1, 1, 1 - u, v] + 2*G[0, 1, 1 - u, 1 - u, v] - 
         9*G[0, 1 - u, 1 - u, 1 - u, v] - 2*G[1, 1, 1, 1 - u, v] - 
         G[1, 1, 1 - u, 1 - u, v] + 9*G[1, 1 - u, 1 - u, 1 - u, v] + 
         G[1 - u, v]*(G[1, v]^3/3 + G[1, v]*(Pi^2/3 + 4*G[0, 1, v] - 
             G[1, 1 - u, v]) - 4*G[0, 0, 1, v] + 4*G[0, 0, 1 - u, v] - 
           3*G[0, 1, 1, u] - 4*G[0, 1, 1, v] - 2*G[0, 1, 1 - u, v] + 
           3*G[0, 1 - u, 1 - u, v] + G[1, 1, 1 - u, v] - 
           3*G[1, 1 - u, 1 - u, v] + 2*Zeta[3]) + 
         G[1, u]*(3*G[1, v]*G[1 - u, v]^2 + (5*G[1 - u, v]^3)/2 + 
           G[1 - u, v]*((11*Pi^2)/3 + 9*G[0, 1, u] + 7*G[0, 1 - u, v] - 
             6*G[1, 1 - u, v]) - 5*G[0, 0, 1 - u, v] + 6*G[0, 0, -u, v] - 
           3*G[0, 1, 1, u] - 7*G[0, 1 - u, 1 - u, v] + 
           6*G[1, 1 - u, 1 - u, v] + 2*Zeta[3])) - 8*Zeta[5]) + 
     G[1 - u, v]*(G[1, v]*((-7*Pi^2*G[1, 1 - u, v])/6 - 
         7*G[0, 1, v]*G[1, 1 - u, v]) + (Pi^2*G[0, 0, 1, u])/6 + 
       (Pi^2*G[0, 0, 1 - u, v])/6 - 2*Pi^2*G[0, 1, 1, u] - 
       Pi^2*G[0, 1, 1 - u, v] - Pi^2*G[0, 1 - u, 1 - u, v] + 
       (7*Pi^2*G[1, 1, 1 - u, v])/6 + Pi^2*G[1, 1 - u, 1 - u, v] + 
       G[0, 1, v]*(7*G[1, 1, 1 - u, v] + 6*G[1, 1 - u, 1 - u, v]) + 
       10*G[0, 0, 0, 0, 1, u] - 3*G[0, 0, 0, 1, 1, u] - 
       11*G[0, 0, 0, 1, 1 - u, v] + 5*G[0, 0, 0, -u, 1 - u, v] - 
       13*G[0, 0, 1, 1, 1, u] - 6*G[0, 0, 1, 1, 1 - u, v] - 
       7*G[0, 0, 1, 1 - u, 1 - u, v] + 8*G[0, 0, -u, 1 - u, 1 - u, v] + 
       5*G[0, 0, -u, -u, 1 - u, v] - 34*G[0, 1, 1, 1, 1, u] - 
       7*G[0, 1, 1, 1, 1 - u, v] - 6*G[0, 1, 1, 1 - u, 1 - u, v] - 
       21*G[0, 1, 1 - u, 1 - u, 1 - u, v] + G[1, 1 - u, v]*
        (6*G[0, 0, 1, v] + 7*G[0, 1, 1, v] - Zeta[3]) + (8*Pi^2*Zeta[3])/3 + 
       G[0, 1 - u, v]*(-6*G[0, 0, 1, u] - 7*G[0, 1, 1, u] + Zeta[3]) + 
       G[0, 1, u]*(G[0, 0, 1 - u, v] + 5*G[0, 0, -u, v] - 
         6*G[0, 1 - u, 1 - u, v] + Zeta[3]) + 16*Zeta[5]) + 
     G[1, u]*(-G[1 - u, v]^5 + G[1 - u, v]^3*((-29*Pi^2)/18 + 
         (19*G[0, 1, u])/3 + (3*G[0, 1, v])/2) + 
       G[1, v]*(-1/3*(Pi^2*G[1, 1 - u, v]) - 2*G[0, 1, v]*G[1, 1 - u, v]) + 
       (Pi^2*G[0, 0, 1, u])/6 - (2*Pi^2*G[0, 0, 1 - u, v])/3 - 
       Pi^2*G[0, 0, -u, v] - 2*Pi^2*G[0, 1, 1, u] - 
       Pi^2*G[0, 1 - u, 1 - u, v] + (Pi^2*G[1, 1, 1 - u, v])/3 + 
       (Pi^2*G[1, 1 - u, 1 - u, v])/6 + G[0, 1, v]*(2*G[1, 1, 1 - u, v] + 
         G[1, 1 - u, 1 - u, v]) + 10*G[0, 0, 0, 0, 1, u] - 
       30*G[0, 0, 0, 0, -u, v] - 3*G[0, 0, 0, 1, 1, u] + 
       6*G[0, 0, 0, 1, 1 - u, v] - 3*G[0, 0, 0, -u, 1 - u, v] - 
       5*G[0, 0, 0, -u, -u, v] - 13*G[0, 0, 1, 1, 1, u] + 
       2*G[0, 0, 1, 1, 1 - u, v] + G[0, 0, 1, 1 - u, 1 - u, v] - 
       9*G[0, 0, -u, 1 - u, 1 - u, v] - 3*G[0, 0, -u, -u, 1 - u, v] - 
       5*G[0, 0, -u, -u, -u, v] - 34*G[0, 1, 1, 1, 1, u] - 
       2*G[0, 1, 1, 1, 1 - u, v] - G[0, 1, 1, 1 - u, 1 - u, v] + 
       9*G[0, 1, 1 - u, 1 - u, 1 - u, v] + G[1, 1 - u, v]*
        (-2*G[0, 0, 1, v] + 2*G[0, 1, 1, v] - 4*Zeta[3]) + 
       (8*Pi^2*Zeta[3])/3 + G[0, 1, u]*(-4*G[0, 0, 1 - u, v] + 
         5*G[0, 0, -u, v] - 6*G[0, 1 - u, 1 - u, v] + Zeta[3]) + 
       G[0, 1 - u, v]*(2*G[0, 0, 1, u] - 2*G[0, 1, 1, u] + 4*Zeta[3]) + 
       G[1 - u, v]^2*(G[1, v]*(Pi^2/12 + G[0, 1, v]/2) - 
         (9*G[0, 0, 1, u])/2 + G[0, 0, 1, v]/2 - (5*G[0, 0, -u, v])/2 - 
         19*G[0, 1, 1, u] - G[0, 1, 1, v]/2 - (3*G[0, 1, 1 - u, v])/2 + 
         (17*Zeta[3])/2) + G[1 - u, v]*((-157*Pi^4)/180 + 
         G[1, v]^2*(Pi^2/6 + G[0, 1, v]) + (4*Pi^2*G[0, 1 - u, v])/3 + 
         G[0, 1, u]*((13*Pi^2)/6 + 8*G[0, 1 - u, v]) - (Pi^2*G[1, 1 - u, v])/
          6 - G[0, 1, v]*G[1, 1 - u, v] - 6*G[0, 0, 0, 1, v] + 
         5*G[0, 0, 0, -u, v] + 10*G[0, 0, 1, 1, u] - 2*G[0, 0, 1, 1, v] - 
         G[0, 0, 1, 1 - u, v] + 3*G[0, 0, -u, 1 - u, v] + 
         5*G[0, 0, -u, -u, v] + 34*G[0, 1, 1, 1, u] + 2*G[0, 1, 1, 1, v] + 
         G[0, 1, 1, 1 - u, v] - 3*G[0, 1, 1 - u, 1 - u, v] + 
         G[1, v]*(2*G[0, 0, 1, v] - 2*G[0, 1, 1, v] + 4*Zeta[3])) + 
       16*Zeta[5])

